POINTER: Constrained Progressive Text Generation via Insertion-based Generative Pre-training

Large-scale pre-trained language models, such as BERT and GPT-2, have achieved excellent performance in language representation learning and free-form text generation. However, these models cannot be directly employed to generate text under specified lexical constraints. To address this challenge, we present POINTER (PrOgressive INsertion-based TransformER), a simple yet novel insertion-based approach for hard-constrained text generation. The proposed method operates by progressively inserting new tokens between existing tokens in a parallel manner. This procedure is recursively applied until a sequence is completed. The resulting coarse-to-fine hierarchy makes the generation process intuitive and interpretable. We pre-train our model with the proposed progressive insertion-based objective on a 12GB Wikipedia dataset, and fine-tune it on downstream hard-constrained generation tasks. Non-autoregressive decoding yields an empirically logarithmic time complexity during inference time. Experimental results on both News and Yelp datasets demonstrate that POINTER achieves state-of-the-art performance on constrained text generation. We released the pre-trained models and the source code to facilitate future research (https://github.com/dreasysnail/POINTER).

==> cal_ppl.py <==
import math
import torch
import pdb
import numpy as np
from pytorch_transformers import OpenAIGPTTokenizer, OpenAIGPTModel, OpenAIGPTLMHeadModel, GPT2Model, GPT2Tokenizer,GPT2LMHeadModel

import argparse, os, sys

import re


def process_string(string):
    string = re.sub("( )(\'[(m)(d)(t)(ll)(re)(ve)(s)])", r"\2", string)
    string = re.sub("(\d+)( )([,\.])( )(\d+)", r"\1\3\5", string)
    string = re.sub("(\w)( )(\.)( )(\w)( )(\.)", r"\1\3\5\7", string)
    string = re.sub("( )([,\.!?:;)])", r"\2", string)
    string = re.sub("([(])( )", r"\1", string)
    string = re.sub("s '", "s'", string)
    string = re.sub("(')( )(\S+)( )(')", r"\1\3\5", string)
    string = re.sub("(\")( )(\S+)( )(\")", r"\1\3\5", string)
    string = re.sub("(\w+) (-+) (\w+)", r"\1\2\3", string)
    string = re.sub("(\w+) (/+) (\w+)", r"\1\2\3", string)
    return string

def read_file(path):
    line_list = []
    with open(path) as f:
        for line in f:
            line_list.append(process_string(line.strip().lower()))
            
    return line_list


def add_unk(line_list, key_list):
    add_list = []
    for line, keys in zip(line_list, key_list):
        ws = line.split()
        i = 0
        for k,w in enumerate(ws):
            if w == 'unk'or w == '<unk>':
                ws[k] = keys[i]
                i += 1
        add_list.append(" ".join(ws))
    return add_list

def save_file(path, line_list):
    with open(path, 'w') as f:
        for l in line_list:
            f.write(l + '\n')   




parser = argparse.ArgumentParser(description='Input')

parser.add_argument("File", metavar='file', type=str, help='the file path')

args = parser.parse_args()

input_file = args.File

if not os.path.exists(input_file):
    print('The path specified does not exist')
    sys.exit()

model = GPT2LMHeadModel.from_pretrained('gpt2')
model.eval()
tokenizer = GPT2Tokenizer.from_pretrained('gpt2')

def score(sentence, tokenizer=tokenizer, model=model):
    tokenize_input = tokenizer.encode(sentence)
    tensor_input = torch.tensor(tokenize_input).unsqueeze(0)
    loss=model(tensor_input, labels=tensor_input)
    return math.exp(loss[0])


key_list = []
with open('1000_key.txt') as f:
    for line in f:
        key_list.append(line.split())

def cal_ppl(path, key_list=key_list):
    line_list = read_file(path)
    line_list = add_unk(line_list, key_list)
    if path == "cgmh.txt" or path == "nmstg.txt":
        save_file("nn_"+path, line_list)
    score_list = np.array([score(i) for i in line_list])
    score_list = score_list[np.argsort(score_list)[:700]]
    return np.mean(score_list), score_list


sm,sl =  cal_ppl(input_file)

print(input_file, sm)








==> finetune_on_pregenerated.py <==
from argparse import ArgumentParser
from pathlib import Path
import os,sys
import torch
import logging
import json
import random
import numpy as np
from collections import namedtuple
from tempfile import TemporaryDirectory

from torch.utils.data import DataLoader, Dataset, RandomSampler
from torch.utils.data.distributed import DistributedSampler
from tqdm import tqdm
import pdb


from pytorch_transformers import WEIGHTS_NAME, CONFIG_NAME, BertForMaskedLM
from pytorch_transformers.modeling_bert import BertForPreTraining
from pytorch_transformers.tokenization_bert import BertTokenizer
from pytorch_transformers.optimization import AdamW, WarmupLinearSchedule

NUM_PAD = 3

InputFeatures = namedtuple("InputFeatures", "input_ids input_mask segment_ids lm_label_ids ")

log_format = '%(asctime)-10s: %(message)s'
logging.basicConfig(level=logging.INFO, format=log_format)

logger = logging.getLogger(__name__)

sys.path.append("/pytorch_code")

def set_seed(args):
    random.seed(args.seed)
    np.random.seed(args.seed)
    torch.manual_seed(args.seed)
    if args.n_gpu > 0:
        torch.cuda.manual_seed_all(args.seed)

def convert_example_to_features(example, tokenizer, max_seq_length, args=None):
    tokens = example["tokens"]
    lm_label_tokens = example["lm_label_tokens"]

    if len(tokens) > max_seq_length:
        tokens = tokens[:max_seq_length]
        lm_label_tokens = lm_label_tokens[:max_seq_length]

    assert len(tokens) == len(lm_label_tokens) <= max_seq_length  # The preprocessed data should be already truncated
    
    input_ids = tokenizer.convert_tokens_to_ids(tokens)
    lm_label_ids = tokenizer.convert_tokens_to_ids(lm_label_tokens)

    input_array = np.zeros(max_seq_length, dtype=np.int)
    input_array[:len(input_ids)] = input_ids

    mask_array = np.zeros(max_seq_length, dtype=np.bool)
    mask_array[:len(input_ids)] = 1

    segment_array = np.zeros(max_seq_length, dtype=np.bool)
    lm_label_array = np.full(max_seq_length, dtype=np.int, fill_value=-1)
    lm_label_array[:min(len(lm_label_ids) + NUM_PAD,max_seq_length) ] = 0
    lm_label_array[:len(lm_label_ids)] = lm_label_ids

    if args.wp:
        cls_pos = tokens.index('[CLS]')
        lm_label_array[:cls_pos] = -1

    features = InputFeatures(input_ids=input_array,
                             input_mask=mask_array,
                             segment_ids=segment_array,
                             lm_label_ids=lm_label_array,
                             )
    return features


class PregeneratedDataset(Dataset):
    def __init__(self, training_path, epoch, tokenizer, num_data_epochs, reduce_memory=False, args=None):
        self.vocab = tokenizer.vocab
        self.tokenizer = tokenizer
        self.epoch = epoch
        self.data_epoch = epoch % num_data_epochs
        data_file = training_path / f"epoch_{self.data_epoch}.json"
        metrics_file = training_path / f"epoch_{self.data_epoch}_metrics.json"
        assert data_file.is_file() and metrics_file.is_file()
        metrics = json.loads(metrics_file.read_text())
        num_samples = metrics['num_training_examples']
        seq_len = metrics['max_seq_len']
        self.temp_dir = None
        self.working_dir = None
        if reduce_memory:
            self.temp_dir = TemporaryDirectory()
            self.working_dir = Path(self.temp_dir.name)
            input_ids = np.memmap(filename=self.working_dir/'input_ids.memmap',
                                  mode='w+', dtype=np.int32, shape=(num_samples, seq_len))
            input_masks = np.memmap(filename=self.working_dir/'input_masks.memmap',
                                    shape=(num_samples, seq_len), mode='w+', dtype=np.bool)
            segment_ids = np.memmap(filename=self.working_dir/'segment_ids.memmap',
                                    shape=(num_samples, seq_len), mode='w+', dtype=np.bool)
            lm_label_ids = np.memmap(filename=self.working_dir/'lm_label_ids.memmap',
                                     shape=(num_samples, seq_len), mode='w+', dtype=np.int32)
            lm_label_ids[:] = -1
        else:
            input_ids = np.zeros(shape=(num_samples, seq_len), dtype=np.int32)
            input_masks = np.zeros(shape=(num_samples, seq_len), dtype=np.bool)
            segment_ids = np.zeros(shape=(num_samples, seq_len), dtype=np.bool)
            lm_label_ids = np.full(shape=(num_samples, seq_len), dtype=np.int32, fill_value=-1)
            
        logging.info(f"Loading training examples for epoch {epoch}")
        with data_file.open() as f:
            for i, line in enumerate(f):
                line = line.strip()
                example = json.loads(line)
                features = convert_example_to_features(example, tokenizer, seq_len, args=args)
                input_ids[i] = features.input_ids
                segment_ids[i] = features.segment_ids
                input_masks[i] = features.input_mask
                lm_label_ids[i] = features.lm_label_ids
        logging.info("Loading complete!")
        self.num_samples = num_samples
        self.seq_len = seq_len
        self.input_ids = input_ids
        self.input_masks = input_masks
        self.segment_ids = segment_ids
        self.lm_label_ids = lm_label_ids

    def __len__(self):
        return self.num_samples

    def __getitem__(self, item):
        return (torch.tensor(self.input_ids[item].astype(np.int64)),
                torch.tensor(self.input_masks[item].astype(np.int64)),
                torch.tensor(self.segment_ids[item].astype(np.int64)),
                torch.tensor(self.lm_label_ids[item].astype(np.int64)),
                )


def main():
    parser = ArgumentParser()
    parser.add_argument('--pregenerated_data', type=Path, required=True)
    parser.add_argument('--output_dir', type=Path, required=True)
    parser.add_argument("--bert_model", type=str, required=True, help="Bert pre-trained model selected in the list: bert-base-uncased, "
                             "bert-large-uncased, bert-base-cased, bert-base-multilingual, bert-base-chinese.")
    parser.add_argument("--do_lower_case", action="store_true")
    parser.add_argument("--reduce_memory", action="store_true",
                        help="Store training data as on-disc memmaps to massively reduce memory usage")

    parser.add_argument("--epochs", type=int, default=3, help="Number of epochs to train for")
    parser.add_argument("--local_rank",
                        type=int,
                        default=-1,
                        help="local_rank for distributed training on gpus")
    parser.add_argument("--no_cuda",
                        action='store_true',
                        help="Whether not to use CUDA when available")
    parser.add_argument('--gradient_accumulation_steps',
                        type=int,
                        default=1,
                        help="Number of updates steps to accumulate before performing a backward/update pass.")
    parser.add_argument("--train_batch_size",
                        default=32,
                        type=int,
                        help="Total batch size for training.")
    parser.add_argument('--fp16',
                        action='store_true',
                        help="Whether to use 16-bit float precision instead of 32-bit")
    parser.add_argument('--loss_scale',
                        type=float, default=0,
                        help="Loss scaling to improve fp16 numeric stability. Only used when fp16 set to True.\n"
                        "0 (default value): dynamic loss scaling.\n"
                        "Positive power of 2: static loss scaling value.\n")
    parser.add_argument("--warmup_steps", 
                        default=0, 
                        type=int,
                        help="Linear warmup over warmup_steps.")
    parser.add_argument("--adam_epsilon", 
                        default=1e-8, 
                        type=float,
                        help="Epsilon for Adam optimizer.")
    parser.add_argument("--learning_rate",
                        default=3e-5,
                        type=float,
                        help="The initial learning rate for Adam.")
    parser.add_argument('--seed',
                        type=int,
                        default=42,
                        help="random seed for initialization")
    parser.add_argument("--wp", type=bool, default=False, help="if train on wp")
    parser.add_argument('--philly', action='store_true', help='program runs on Philly, used to redirect write_model_path')
    parser.add_argument('--from_scratch', action='store_true', help='do not load prtrain model, only random initialize')
    parser.add_argument("--output_step", type=int, default=100000, help="Number of step to save model")

    args = parser.parse_args()

    assert args.pregenerated_data.is_dir(), \
        "--pregenerated_data should point to the folder of files made by pregenerate_training_data.py!"

    if args.philly: # use philly
        if os.getenv('PT_OUTPUT_DIR') is not None:
            print('Info: Use Philly, all the output folders are reset.')
            
            args.output_dir = os.path.join(os.getenv('PT_OUTPUT_DIR'), args.output_dir)
            print(args.output_dir)
    samples_per_epoch = []
    num_data_epochs = args.epochs
    for i in range(args.epochs):
        epoch_file = args.pregenerated_data / f"epoch_{i}.json"
        metrics_file = args.pregenerated_data / f"epoch_{i}_metrics.json"
        if epoch_file.is_file() and metrics_file.is_file():
            metrics = json.loads(metrics_file.read_text())
            samples_per_epoch.append(metrics['num_training_examples'])
        else:
            if i == 0:
                exit("No training data was found!")
            print(f"Warning! There are fewer epochs of pregenerated data ({i}) than training epochs ({args.epochs}).")
            print("This script will loop over the available data, but training diversity may be negatively impacted.")
            num_data_epochs = i
            break
    

    if args.local_rank == -1 or args.no_cuda:
        device = torch.device("cuda" if torch.cuda.is_available() and not args.no_cuda else "cpu")
        args.n_gpu = torch.cuda.device_count()
    else:
        torch.cuda.set_device(args.local_rank)
        device = torch.device("cuda", args.local_rank)
        args.n_gpu = 1
        torch.distributed.init_process_group(backend='nccl')
    logging.basicConfig(format = '%(asctime)s - %(levelname)s - %(name)s -   %(message)s',
                        datefmt = '%m/%d/%Y %H:%M:%S',
                        level = logging.INFO if args.local_rank in [-1, 0] else logging.WARN)
    logger.warning("Process rank: %s, device: %s, n_gpu: %s, distributed training: %s, 16-bits training: %s",
                    args.local_rank, device, args.n_gpu, bool(args.local_rank != -1), args.fp16)
    set_seed(args)

    args.output_mode = "classification"

    if args.gradient_accumulation_steps < 1:
        raise ValueError("Invalid gradient_accumulation_steps parameter: {}, should be >= 1".format(
                            args.gradient_accumulation_steps))

    args.train_batch_size = args.train_batch_size // args.gradient_accumulation_steps

    
    if not args.philly:
        if args.output_dir.is_dir() and list(args.output_dir.iterdir()):
            logging.warning(f"Output directory ({args.output_dir}) already exists and is not empty!")
        args.output_dir.mkdir(parents=True, exist_ok=True)
    while True:
        try:
            tokenizer = BertTokenizer.from_pretrained(args.bert_model, do_lower_case=args.do_lower_case)
            if tokenizer._noi_token is None:
                tokenizer._noi_token = '[NOI]'
                if args.bert_model == 'bert-base-uncased' or 'bert-large-uncased' :
                    tokenizer.vocab['[NOI]'] = tokenizer.vocab.pop('[unused0]')
                elif args.bert_model == 'bert-base-cased':
                    tokenizer.vocab['[NOI]'] = tokenizer.vocab.pop('[unused1]')
                else:
                    raise ValueError("No clear choice for insert NOI for tokenizer type {}".format(args.model_name_or_path))
                tokenizer.ids_to_tokens[1] = '[NOI]'
                logger.info("Adding [NOI] to the vocabulary 1")
        except:
            continue
        break
    

    total_train_examples = 0
    for i in range(args.epochs):
        total_train_examples += samples_per_epoch[i % len(samples_per_epoch)]

    num_train_optimization_steps = int(
        total_train_examples / args.train_batch_size / args.gradient_accumulation_steps)
    if args.local_rank != -1:
        num_train_optimization_steps = num_train_optimization_steps // torch.distributed.get_world_size()
    if args.from_scratch:
        model = BertForMaskedLM()
    else:
        model = BertForMaskedLM.from_pretrained(args.bert_model)
    if args.fp16:
        model.half()
    model.to(device)
    if args.local_rank != -1:
        try:
            from apex.parallel import DistributedDataParallel as DDP
        except ImportError:
            raise ImportError(
                "Please install apex from https://www.github.com/nvidia/apex to use distributed and fp16 training.")
        model = DDP(model)
    elif args.n_gpu > 1:
        model = torch.nn.DataParallel(model)
    param_optimizer = list(model.named_parameters())
    no_decay = ['bias', 'LayerNorm.bias', 'LayerNorm.weight']
    optimizer_grouped_parameters = [
        {'params': [p for n, p in param_optimizer if not any(nd in n for nd in no_decay)],
         'weight_decay': 0.01},
        {'params': [p for n, p in param_optimizer if any(nd in n for nd in no_decay)], 'weight_decay': 0.0}
    ]

    if args.fp16:
        try:
            from apex.optimizers import FP16_Optimizer
            from apex.optimizers import FusedAdam
        except ImportError:
            raise ImportError(
                "Please install apex from https://www.github.com/nvidia/apex to use distributed and fp16 training.")

        optimizer = FusedAdam(optimizer_grouped_parameters,
                              lr=args.learning_rate,
                              bias_correction=False,
                              max_grad_norm=1.0)
        if args.loss_scale == 0:
            optimizer = FP16_Optimizer(optimizer, dynamic_loss_scale=True)
        else:
            optimizer = FP16_Optimizer(optimizer, static_loss_scale=args.loss_scale)
    else:
        optimizer = AdamW(optimizer_grouped_parameters, lr=args.learning_rate, eps=args.adam_epsilon)
    scheduler = WarmupLinearSchedule(optimizer, warmup_steps=args.warmup_steps, t_total=num_train_optimization_steps)

    global_step = 0
    logging.info("***** Running training *****")
    logging.info(f"  Num examples = {total_train_examples}")
    logging.info("  Batch size = %d", args.train_batch_size)
    logging.info("  Num steps = %d", num_train_optimization_steps)
    model.train()
    for epoch in range(args.epochs):
        epoch_dataset = PregeneratedDataset(epoch=epoch, training_path=args.pregenerated_data, tokenizer=tokenizer,
                                            num_data_epochs=num_data_epochs, reduce_memory=args.reduce_memory, args=args)
        if args.local_rank == -1:
            train_sampler = RandomSampler(epoch_dataset)
        else:
            train_sampler = DistributedSampler(epoch_dataset)
        train_dataloader = DataLoader(epoch_dataset, sampler=train_sampler, batch_size=args.train_batch_size)
        tr_loss = 0
        nb_tr_examples, nb_tr_steps = 0, 0
        for step, batch in enumerate(train_dataloader):
            batch = tuple(t.to(device) for t in batch)
            input_ids, input_mask, segment_ids, lm_label_ids = batch
            outputs = model(input_ids, segment_ids, input_mask, lm_label_ids,)
            loss = outputs[0]
            if args.n_gpu > 1:
                loss = loss.mean() # mean() to average on multi-gpu.
            if args.gradient_accumulation_steps > 1:
                loss = loss / args.gradient_accumulation_steps
            if args.fp16:
                optimizer.backward(loss)
            else:
                loss.backward()
            tr_loss += loss.item()
            nb_tr_examples += input_ids.size(0)
            nb_tr_steps += 1
            mean_loss = tr_loss * args.gradient_accumulation_steps / nb_tr_steps
            if (step + 1) % args.gradient_accumulation_steps == 0:
                scheduler.step()  # Update learning rate schedule
                optimizer.step()
                optimizer.zero_grad()
                global_step += 1

            if global_step % args.output_step == 0 and args.local_rank in [-1, 0]:
                output_dir = os.path.join(args.output_dir, 'checkpoint-{}'.format(global_step))
                if not os.path.exists(output_dir):
                    os.makedirs(output_dir)
                model_to_save = model.module if hasattr(model, 'module') else model  # Take care of distributed/parallel training
                model_to_save.save_pretrained(output_dir)
                tokenizer.save_pretrained(output_dir)
                torch.save(args, os.path.join(output_dir, 'training_args.bin'))
                logger.info("Saving model checkpoint to %s", output_dir)
        
        if args.local_rank in [-1, 0]:
                output_dir = os.path.join(args.output_dir, 'checkpoint-{}'.format(global_step))
                if not os.path.exists(output_dir):
                    os.makedirs(output_dir)
                model_to_save = model.module if hasattr(model, 'module') else model  # Take care of distributed/parallel training
                model_to_save.save_pretrained(output_dir)
                tokenizer.save_pretrained(output_dir)
                torch.save(args, os.path.join(output_dir, 'training_args.bin'))
                logger.info("Saving model checkpoint to %s", output_dir)
        logger.info("PROGRESS: {}%".format(round(100 * (epoch + 1) / args.epochs, 4)))
        logger.info("EVALERR: {}%".format(tr_loss))
    if  args.local_rank == -1 or torch.distributed.get_rank() == 0 :
        logging.info("** ** * Saving fine-tuned model ** ** * ")
        logger.info("Saving model checkpoint to %s", args.output_dir)
        model_to_save = model.module if hasattr(model, 'module') else model  # Take care of distributed/parallel training
        model_to_save.save_pretrained(args.output_dir)
        tokenizer.save_pretrained(args.output_dir)


if __name__ == '__main__':
    main()


==> generate_on_pregenerated.py <==
from argparse import ArgumentParser
from pathlib import Path
import os
import torch
import logging
import json
import random
import numpy as np
from collections import namedtuple
from tempfile import TemporaryDirectory

from torch.utils.data import DataLoader, Dataset, RandomSampler, Sampler, SequentialSampler
from torch.utils.data.distributed import DistributedSampler
from tqdm import tqdm

from pytorch_transformers import WEIGHTS_NAME, CONFIG_NAME, BertForMaskedLM
from pytorch_transformers.modeling_bert import BertForPreTraining
from pytorch_transformers.tokenization_bert import BertTokenizer
from pytorch_transformers.optimization import AdamW, WarmupLinearSchedule
import pdb
import torch.nn.functional as F

MAX_TURN = 3

InputFeatures = namedtuple("InputFeatures", "input_ids input_mask segment_ids lm_label_ids ")

log_format = '%(asctime)-10s: %(message)s'
logging.basicConfig(level=logging.INFO, format=log_format)

logger = logging.getLogger(__name__)

class Node(object):
    def __init__(self, input_ids, segment_ids, input_mask, score, shift, length, pos_start, input_len_start):
        super(Node, self).__init__()
        self.input_ids = input_ids
        self.segment_ids = segment_ids  # parent Node, None for root
        self.input_mask = input_mask
        self.score = score
        self.shift = shift
        self.length=length
        self.pos_start=pos_start
        self.input_len_start=input_len_start

def set_seed(args):
    random.seed(args.seed)
    np.random.seed(args.seed)
    torch.manual_seed(args.seed)
    if args.n_gpu > 0:
        torch.cuda.manual_seed_all(args.seed)


def convert_example_to_features(example, tokenizer, max_seq_length):
    tokens = example["tokens"]
    lm_label_tokens = example["lm_label_tokens"]

    assert len(tokens) == len(lm_label_tokens) <= max_seq_length  # The preprocessed data should be already truncated
    input_ids = tokenizer.convert_tokens_to_ids(tokens)
    lm_label_ids = tokenizer.convert_tokens_to_ids(lm_label_tokens)

    input_array = np.zeros(max_seq_length, dtype=np.int)
    input_array[:len(input_ids)] = input_ids

    mask_array = np.zeros(max_seq_length, dtype=np.bool)
    mask_array[:len(input_ids)] = 1

    segment_array = np.zeros(max_seq_length, dtype=np.bool)

    lm_label_array = np.full(max_seq_length, dtype=np.int, fill_value=-1)
    lm_label_array[:len(lm_label_ids)] = lm_label_ids

    features = InputFeatures(input_ids=input_array,
                             input_mask=mask_array,
                             segment_ids=segment_array,
                             lm_label_ids=lm_label_array,
                             )
    return features

class PregeneratedDataset(Dataset):
    def __init__(self, training_path, epoch, tokenizer, num_data_epochs, reduce_memory=False, n_test=None):
        self.vocab = tokenizer.vocab
        self.tokenizer = tokenizer
        self.epoch = epoch
        self.data_epoch = epoch % num_data_epochs
        data_file = training_path / f"epoch_{self.data_epoch}.json"
        metrics_file = training_path / f"epoch_{self.data_epoch}_metrics.json"
        assert data_file.is_file() and metrics_file.is_file()
        metrics = json.loads(metrics_file.read_text())
        if not n_test:
            num_samples = metrics['num_training_examples']
        else: 
            num_samples = n_test
        seq_len = metrics['max_seq_len']
        self.temp_dir = None
        self.working_dir = None
        if reduce_memory:
            self.temp_dir = TemporaryDirectory()
            self.working_dir = Path(self.temp_dir.name)
            input_ids = np.memmap(filename=self.working_dir/'input_ids.memmap',
                                  mode='w+', dtype=np.int32, shape=(num_samples, seq_len))
            input_masks = np.memmap(filename=self.working_dir/'input_masks.memmap',
                                    shape=(num_samples, seq_len), mode='w+', dtype=np.bool)
            segment_ids = np.memmap(filename=self.working_dir/'segment_ids.memmap',
                                    shape=(num_samples, seq_len), mode='w+', dtype=np.bool)
            lm_label_ids = np.memmap(filename=self.working_dir/'lm_label_ids.memmap',
                                     shape=(num_samples, seq_len), mode='w+', dtype=np.int32)
            lm_label_ids[:] = -1
        else:
            input_ids = np.zeros(shape=(num_samples, seq_len), dtype=np.int32)
            input_masks = np.zeros(shape=(num_samples, seq_len), dtype=np.bool)
            segment_ids = np.zeros(shape=(num_samples, seq_len), dtype=np.bool)
            lm_label_ids = np.full(shape=(num_samples, seq_len), dtype=np.int32, fill_value=-1)
        logging.info(f"Number of test samples {num_samples}")    
        logging.info(f"Loading training examples for epoch {epoch}")
        with data_file.open() as f:
            for i, line in enumerate(tqdm(f, total=num_samples, desc="Training examples")):
                if i >= num_samples: break
                line = line.strip()
                example = json.loads(line)
                features = convert_example_to_features(example, tokenizer, seq_len)
                input_ids[i] = features.input_ids
                segment_ids[i] = features.segment_ids
                input_masks[i] = features.input_mask
                lm_label_ids[i] = features.lm_label_ids
        if i != num_samples - 1:
            logging.info("i={} not equal to num_samples={}".format(i, num_samples))
        logging.info("Loading complete!")
        self.num_samples = num_samples
        self.seq_len = seq_len
        self.input_ids = input_ids
        self.input_masks = input_masks
        self.segment_ids = segment_ids
        self.lm_label_ids = lm_label_ids

    def __len__(self):
        return self.num_samples

    def __getitem__(self, item):
        return (torch.tensor(self.input_ids[item].astype(np.int64)),
                torch.tensor(self.input_masks[item].astype(np.int64)),
                torch.tensor(self.segment_ids[item].astype(np.int64)),
                torch.tensor(self.lm_label_ids[item].astype(np.int64)),
                )



def top_k_top_p_filtering(logits, top_k=0, top_p=0.0, filter_value=-float('Inf')):
    """ Filter a distribution of logits using top-k and/or nucleus (top-p) filtering
        Args:
            logits: logits distribution shape (vocabulary size)
            top_k > 0: keep only top k tokens with highest probability (top-k filtering).
            top_p > 0.0: keep the top tokens with cumulative probability >= top_p (nucleus filtering).
                Nucleus filtering is described in Holtzman et al. (http://arxiv.org/abs/1904.09751)
        From: https://gist.github.com/thomwolf/1a5a29f6962089e871b94cbd09daf317
    """
    assert logits.dim() == 1  # batch size 1 for now - could be updated for more but the code would be less clear
    top_k = min(top_k, logits.size(-1))  # Safety check
    if top_k > 0:
        indices_to_remove = logits < torch.topk(logits, top_k)[0][..., -1, None]
        logits[indices_to_remove] = filter_value

    if top_p > 0.0:
        sorted_logits, sorted_indices = torch.sort(logits, descending=True)
        cumulative_probs = torch.cumsum(F.softmax(sorted_logits, dim=-1), dim=-1)
        sorted_indices_to_remove = cumulative_probs > top_p
        sorted_indices_to_remove[..., 1:] = sorted_indices_to_remove[..., :-1].clone()
        sorted_indices_to_remove[..., 0] = 0

        indices_to_remove = sorted_indices[sorted_indices_to_remove]
        logits[indices_to_remove] = filter_value

    return logits

def greedy_search(model, input_ids, segment_ids, input_mask, device='cuda', temperature=1.0, args=None, tokenizer=None):
    zero_list = ["[", "]", "(", ")"]
    zero_ids = [ tokenizer.vocab.get(x) for x in zero_list]
    for ip in range(MAX_TURN):
        with torch.no_grad():
            result= model(input_ids, segment_ids, input_mask)
            mask_prediction_scores = result[0]
            input_len = torch.sum(input_mask,1)

            noi_temp = min(float(ip) / args.noi_decay, 1.0) 
            mask_prediction_scores[:,:,1] = mask_prediction_scores[:,:,1] * noi_temp
            logits = mask_prediction_scores / temperature
            

            log_probs = F.softmax(logits, dim=-1)
            log_probs[:,:, zero_ids] = 0
            mask_predicts = log_probs.argmax(2)
            input_ids_new = torch.zeros_like(input_ids)
            input_mask_new = torch.zeros_like(input_mask)
            input_ids_ori = input_ids
            i = 0
            j = 0
            k = 0
            sep_tok = tokenizer.vocab['[SEP]']
            while np.max([i,j,k]) < args.max_seq_length-1:
                input_ids_new[0,k] = input_ids[0,i]
                if input_ids[0,i] == 0: # padding, ignore prediction
                    break
                if input_ids[0,i] == sep_tok:
                    break
                i += 1
                k += 1

                if mask_predicts[0,j].cpu().numpy() != 1:
                    input_ids_new[0,k] = mask_predicts[0,j]
                    k+=1
                    j+=1
                else:
                    j+=1
            
            mask_pos = input_ids_new > 1
            input_ids = input_ids_new
            input_mask = mask_pos
            if args.verbose:
                print("Round %d: %s" % (ip, " ".join([str(tokenizer.ids_to_tokens.get(x, "noa").encode('ascii', 'ignore').decode('ascii')) for x in input_ids[0].detach().cpu().numpy() if x!=0])))
    return input_ids

def beam_search_naive(model, input_ids, segment_ids, input_mask, beam_width=3, beam_examples=1,device='cuda', temperature=1.0, args=None, tokenizer=None):
        """
        currently it does NOT support batch parallel
        """
        zero_list = ["[", "]","(", ")" ]
        zero_ids = [ tokenizer.vocab.get(x) for x in zero_list]
        if isinstance(model, torch.nn.DataParallel):
            model = model.module
        sep_tok = tokenizer.vocab['[SEP]']
        next_fringe_layer = [Node(input_ids=input_ids, segment_ids=segment_ids, input_mask=input_mask, score=0.0, shift=0, length = torch.sum(input_mask[0,:]), pos_start=None, input_len_start=None) ]
        input_len = torch.sum(input_mask[0,:])
        with torch.no_grad():
            for ip in range(MAX_TURN):
  
                for t in range(input_len.cpu().numpy() * 2**ip ):
                    if t == 0:
                        next_fringe_save = []
                        for n in next_fringe_layer: # only one item for now
                            input_ids = n.input_ids
                            segment_ids = n.segment_ids
                            input_mask = n.input_mask
                            score = n.score
                            length = n.length
                        
                            result = model(input_ids, segment_ids, input_mask)
                            mask_prediction_scores = result[0]

                            noi_temp = min(float(ip) / args.noi_decay, 1.0) 
                            mask_prediction_scores[:,:,1] = mask_prediction_scores[:,:,1] * noi_temp

                            logits = mask_prediction_scores / temperature
                            input_len_start = length

                            log_probs = F.softmax(logits, dim=-1)
                            log_probs[:,:, zero_ids] = 0
                            
                            log_probs_start = log_probs
                            _, pos_start = torch.topk(log_probs_start, beam_width)

                            for p in pos_start[0,t,:]:
                                v = log_probs[0,t,p]
                                if p != 1:
                                    input_ids_new = torch.zeros_like(input_ids)
                                    input_mask_new = torch.zeros_like(input_mask)
                                    input_ids_new[0,:t+1] = input_ids[0,:t+1]
                                    input_ids_new[0,t+1] = p
                                    input_ids_new[0, t+2:] = input_ids[0, t+1:-1]
                                    input_mask_new = input_ids_new > 1
                                    shift = 1
                                    len_new = input_len_start+1
                                    next_fringe_save.append(Node(score=(score * input_len_start + v)/ len_new, input_ids=input_ids_new, segment_ids=segment_ids, input_mask=input_mask_new, shift=shift, length=len_new,pos_start = pos_start, input_len_start = input_len_start))
                                else:
                                    input_ids_new = input_ids.clone()
                                    input_mask_new = input_mask.clone()
                                    shift = 0
                                    len_new = input_len_start
                                    next_fringe_save.append(Node(score=(score * input_len_start + v)/ (input_len_start + 1), input_ids=input_ids_new, segment_ids=segment_ids, input_mask=input_mask_new, shift=shift, length=len_new, pos_start=pos_start, input_len_start=input_len_start))
                        next_fringe_save = sorted(next_fringe_save, key=lambda n: n.score, reverse=True)[:beam_width] 
                    else:
                        i2t = tokenizer.ids_to_tokens
                        next_fringe_update = []
                        for l in next_fringe_save:
                            input_ids = l.input_ids
                            segment_ids = l.segment_ids
                            input_mask = l.input_mask
                            score = l.score
                            input_len = l.length

                            result = model(input_ids, segment_ids, input_mask)
                            mask_prediction_scores = result[0]
                            noi_temp = min(float(ip) / args.noi_decay, 1.0) 
                            mask_prediction_scores[:,:,1] = mask_prediction_scores[:,:,1] * noi_temp
                            logits = mask_prediction_scores / temperature
                            input_len = torch.sum(input_mask,1)[0]
                            log_probs = F.softmax(logits, dim=-1)
                            log_probs[:,:, zero_ids] = 0

                            pos_start = l.pos_start
                            input_len_start = l.input_len_start
                            if args.type == "tokenwise":
                                _, pos_start = torch.topk(log_probs, beam_width)
                            else:
                                pos_start = l.pos_start
                            if t >= input_len_start:
                                next_fringe_update.append(l)
                                continue
                            
                            if args.type == "tokenwise":
                                p_loop = pos_start[0,t+l.shift,:]
                            else:
                                p_loop = pos_start[0, t, :]
                            for p in p_loop:
                                shift = l.shift
                                v = log_probs[0,t + shift,p]
                                if input_ids[0,t+shift] == sep_tok: #sep
                                    next_fringe_update.append(l)
                                    break
                                if p != 1:
                                    input_ids_new = torch.zeros_like(l.input_ids)
                                    input_mask_new = torch.zeros_like(l.input_mask)
                                    input_ids_new[0,:t+1+shift] = l.input_ids[0,:t+1+shift]
                                    input_ids_new[0,t+1+shift] = p
                                    input_ids_new[0, t+2+shift:] = l.input_ids[0, t+1+shift:-1]
                                    input_mask_new = input_ids_new > 1
                                    shift += 1
                                    len_new = input_len + 1
                                    next_fringe_update.append(Node(score=(score * (input_len_start + t) + v) / (input_len_start +t + 1), input_ids=input_ids_new, segment_ids=segment_ids, input_mask=input_mask_new, shift=shift, length=len_new,pos_start = pos_start, input_len_start=input_len_start))
                                else:
                                    input_ids_new = l.input_ids.clone()
                                    input_mask_new = l.input_mask.clone()
                                    len_new = input_len
                                    next_fringe_update.append(Node(score=(score * (input_len_start + t) + v) / (input_len_start +t + 1), input_ids=input_ids_new, segment_ids=segment_ids, input_mask=input_mask_new, shift=shift, length=len_new, pos_start=pos_start, input_len_start=input_len_start))
                        next_fringe_save = sorted(next_fringe_update, key=lambda n: n.score, reverse=True)[:beam_width] 
                next_fringe_layer = next_fringe_save[:beam_width] # one for now
                for n in next_fringe_layer:
                    if n.score == max([n.score for n in next_fringe_layer]):
                        seq = n.input_ids[0].detach().cpu().numpy()
                        if args.verbose:
                            print("Round %d Score %f" % (ip, n.score) + " %s " % " ".join([str(tokenizer.ids_to_tokens.get(x, "noa").encode('ascii', 'ignore').decode('ascii')) for x in seq if x != 0 ]))
                

        return next_fringe_layer[0]




def main():
    parser = ArgumentParser()
    parser.add_argument('--pregenerated_data', type=Path, required=True)
    parser.add_argument('--output_dir', type=Path, required=True)
    parser.add_argument("--bert_model", type=str, required=True, help="Bert pre-trained model selected in the list: bert-base-uncased, "
                             "bert-large-uncased, bert-base-cased, bert-base-multilingual, bert-base-chinese.")
    parser.add_argument("--do_lower_case", action="store_true")
    parser.add_argument("--reduce_memory", action="store_true",
                        help="Store training data as on-disc memmaps to massively reduce memory usage")
    parser.add_argument("--local_rank",
                        type=int,
                        default=-1,
                        help="local_rank for distributed training on gpus")
    parser.add_argument("--no_cuda",
                        action='store_true',
                        help="Whether not to use CUDA when available")
    parser.add_argument("--batch_size",
                        default=1,
                        type=int,
                        help="Total batch size for training.")
    parser.add_argument('--fp16',
                        action='store_true',
                        help="Whether to use 16-bit float precision instead of 32-bit")
    parser.add_argument('--seed',
                        type=int,
                        default=42,
                        help="random seed for initialization")
    parser.add_argument('--philly', action='store_true', help='program runs on Philly, used to redirect write_model_path')
    parser.add_argument("--type",
                        default="greedy",
                        type=str,
                        help="tokenwise: generate next token based on all generated tokens. layerwise: generate next token based on last layer. greedy: greedy generation. sample: sampling")
    parser.add_argument('--noi_decay',
                        type=int,
                        default=1,
                        help="round number to decay NOI prob") 
    parser.add_argument('--verbose', action="store_true") 
    parser.add_argument('--n_test',
                        type=int,
                        default=5000,
                        help="number of test examples")
    args = parser.parse_args()

    assert args.pregenerated_data.is_dir(), \
        "--pregenerated_data should point to the folder of files made by pregenerate_training_data.py!"

    if args.philly: # use philly
        if os.getenv('PT_OUTPUT_DIR') is not None:
            print('Info: Use Philly, all the output folders are reset.')
            
            args.output_dir = os.path.join(os.getenv('PT_OUTPUT_DIR'), args.output_dir)
            print(args.output_dir)

    epoch_file = args.pregenerated_data / f"epoch_0.json"
    metrics_file = args.pregenerated_data / f"epoch_0_metrics.json"
    if epoch_file.is_file() and metrics_file.is_file():
        metrics = json.loads(metrics_file.read_text())
        total_examples = metrics['num_training_examples']
        args.max_seq_length = metrics['max_seq_len']
    else:
        exit("No generation input data was found!")
    if args.local_rank == -1 or args.no_cuda:
        device = torch.device("cuda" if torch.cuda.is_available() and not args.no_cuda else "cpu")
        args.n_gpu = torch.cuda.device_count()
    else: # Initializes the distributed backend which will take care of sychronizing nodes/GPUs
        torch.cuda.set_device(args.local_rank)
        device = torch.device("cuda", args.local_rank)
        args.n_gpu = 1
        torch.distributed.init_process_group(backend='nccl')

    args.device = device
    logging.basicConfig(format = '%(asctime)s - %(levelname)s - %(name)s -   %(message)s',
                        datefmt = '%m/%d/%Y %H:%M:%S',
                        level = logging.INFO if args.local_rank in [-1, 0] else logging.WARN)
    logger.warning("Process rank: %s, device: %s, n_gpu: %s, distributed training: %s, 16-bits training: %s",
                    args.local_rank, device, args.n_gpu, bool(args.local_rank != -1), args.fp16)
    set_seed(args)

    args.output_mode = "classification"

    if not args.philly:
        if args.output_dir.is_dir() and list(args.output_dir.iterdir()):
            logging.warning(f"Output directory ({args.output_dir}) already exists and is not empty!")
        args.output_dir.mkdir(parents=True, exist_ok=True)


    tokenizer = BertTokenizer.from_pretrained(args.bert_model, do_lower_case=args.do_lower_case)
    model = BertForMaskedLM.from_pretrained(args.bert_model)

    sep_tok = tokenizer.vocab['[SEP]']
    cls_tok = tokenizer.vocab['[CLS]']
    pad_tok = tokenizer.vocab['[PAD]']

    model.to(device)
    model.eval()

    logging.info("***** Running generation *****")
    logging.info(f"  Num examples = {total_examples}")
    logging.info("  Batch size = %d", args.batch_size)
    

    epoch_dataset = PregeneratedDataset(epoch=0, training_path=args.pregenerated_data, tokenizer=tokenizer, num_data_epochs=1, n_test=args.n_test)
    epoch_sampler = SequentialSampler(epoch_dataset)
    generate_dataloader = DataLoader(epoch_dataset, sampler=epoch_sampler,batch_size=args.batch_size)
    file_name = os.path.join(args.output_dir, f"{args.type}.txt")
    f = open(file_name, "w", 1)
    with tqdm(total=len(generate_dataloader), desc=f"Epoch {0}") as pbar:
        for step, batch in enumerate(generate_dataloader):
            batch = tuple(t.to(device) for t in batch)
            input_ids, input_mask, segment_ids, lm_label_ids = batch
            if args.type == "greedy":
                predict_ids = greedy_search(model, input_ids, segment_ids, input_mask, args=args, tokenizer=tokenizer)
            elif args.type == 'sampling':
                predict_ids = sample_generate(model, tokens, temperature=1.0, args=args, tokenizer=tokenizer,)
            else:
                results = beam_search_naive(model, input_ids, segment_ids, input_mask, beam_width=5, beam_examples=1,device='cuda', temperature=1., args=args, tokenizer=tokenizer)
                predict_ids = results.input_ids 
            output =  " ".join([str(tokenizer.ids_to_tokens.get(x, "noa").encode('ascii', 'ignore').decode('ascii')) for x in predict_ids[0].detach().cpu().numpy() if x!=sep_tok and x != pad_tok and x != cls_tok]) + "\n" 
            output = output.replace(" ##", "")
            f.write(output)
            pbar.update(1)




            


if __name__ == '__main__':
    main()


==> keyword_extraction.py <==
import pke
import subprocess as sp
import os
import argparse
import glob
from tqdm import tqdm
from pytorch_transformers.tokenization_bert import BertTokenizer
from nltk.corpus import stopwords
import pdb
import re
import random
import yake


def is_number(s):
    try:
        float(s)
        return True
    except ValueError:
        pass
    try:
        import unicodedata
        unicodedata.numeric(s)
        return True
    except (TypeError, ValueError):
        pass
    return False

parser = argparse.ArgumentParser(description="""
Given `input_dir`, create eval directory under it.
for each *.predicted.txt under `input_dir`, evaluate it, push the evaluation result to files under eval directory.
The file name is *.eval.txt
""")
parser.add_argument("--file", type=str)
parser.add_argument("--n_keys", type=int, default=3)
parser.add_argument("--bert_model", type=str, default = "bert-base-uncased") #choices=["bert-base-uncased", "bert-large-uncased", "bert-base-cased","bert-base-multilingual-uncased", "bert-base-chinese", "bert-base-multilingual-cased"]

args = parser.parse_args()

pos = {'NOUN', 'PROPN', 'ADJ'}












tokenizer = BertTokenizer.from_pretrained(args.bert_model) #do_lower_case=args.do_lower_case

vocab_list = list(tokenizer.vocab.keys())

all_keys = []








with open(args.file, 'r+', encoding="utf-8") as f:
    with open(args.file[:-3] + 'key.txt', 'w', encoding="utf-8") as f_out:
        language = "en"
        max_ngram_size = 1
        deduplication_thresold = 0.9
        deduplication_algo = 'seqm'
        windowSize = 1
        numOfKeywords = args.n_keys + 2
        stoplist = set(stopwords.words('english')+ ['.', ',', '!', '(', ')', 'n\'t', '\'s', '-', '...', '``', '\'\'', '\'', ':', '?', '--', ';', '#', '/', '%', '[', ']', '{', '}'])
        for l in tqdm(f.read().splitlines()):
            l = l.lower()
            l = re.sub('\t',' ',l)
            custom_kw_extractor = yake.KeywordExtractor(lan=language, n=max_ngram_size, dedupLim=deduplication_thresold, dedupFunc=deduplication_algo, windowsSize=windowSize, top=numOfKeywords, features=None)
            keywords = custom_kw_extractor.extract_keywords(l)
            keyphrases = set([k[0] for k in keywords])
            keyphrases_ordered = []
            for k in l.split():
                if k in keyphrases:
                    keyphrases_ordered.append(k)
            save_list = [k for k in keyphrases_ordered if k in vocab_list and not is_number(k) and k not in stoplist]
            sampled_list = [save_list[i] for i in sorted(random.sample(range(len(save_list)), min(args.n_keys,len(save_list))))]
            f_out.write(" ".join(sampled_list) + '\n')


==> pregenerate_generation_data_on_tokens.py <==
from argparse import ArgumentParser
from pathlib import Path
from tqdm import tqdm, trange
from tempfile import TemporaryDirectory
import shelve
from multiprocessing import Pool

from random import random, randrange, randint, shuffle, choice
from pytorch_transformers.tokenization_bert import BertTokenizer
import numpy as np
import json
import collections
from utils_ig import house_robber
from multiprocessing import Process, Value, Lock, Manager
import multiprocessing
from joblib import Parallel, delayed

import logging
import pdb
import os
from collections import Counter
from nltk.corpus import stopwords
import spacy
import yake
import re
from nltk.tokenize import TweetTokenizer
logger = logging.getLogger(__name__)

CUTOFF = 5

class DocumentDatabase:
    def __init__(self, reduce_memory=False):
        if reduce_memory:
            self.temp_dir = TemporaryDirectory()
            self.working_dir = Path(self.temp_dir.name)
            self.document_shelf_filepath = self.working_dir / 'shelf.db'
            self.document_shelf = shelve.open(str(self.document_shelf_filepath),
                                              flag='n', protocol=-1)
            self.documents = None
        else:
            self.documents = []
            self.document_shelf = None
            self.document_shelf_filepath = None
            self.temp_dir = None
        self.doc_lengths = []
        self.doc_cumsum = None
        self.cumsum_max = None
        self.reduce_memory = reduce_memory

    def add_document(self, document):
        if not document:
            return
        if self.reduce_memory:
            current_idx = len(self.doc_lengths)
            self.document_shelf[str(current_idx)] = document
        else:
            self.documents.append(document)
        self.doc_lengths.append(len(document))

    def _precalculate_doc_weights(self):
        self.doc_cumsum = np.cumsum(self.doc_lengths)
        self.cumsum_max = self.doc_cumsum[-1]

    def sample_doc(self, current_idx, sentence_weighted=True):
        if sentence_weighted:
            if self.doc_cumsum is None or len(self.doc_cumsum) != len(self.doc_lengths):
                self._precalculate_doc_weights()
            rand_start = self.doc_cumsum[current_idx]
            rand_end = rand_start + self.cumsum_max - self.doc_lengths[current_idx]
            sentence_index = randrange(rand_start, rand_end) % self.cumsum_max
            sampled_doc_index = np.searchsorted(self.doc_cumsum, sentence_index, side='right')
        else:
            sampled_doc_index = (current_idx + randrange(1, len(self.doc_lengths))) % len(self.doc_lengths)
        assert sampled_doc_index != current_idx
        if self.reduce_memory:
            return self.document_shelf[str(sampled_doc_index)]
        else:
            return self.documents[sampled_doc_index]

    def __len__(self):
        return len(self.doc_lengths)

    def __getitem__(self, item):
        if self.reduce_memory:
            return self.document_shelf[str(item)]
        else:
            return self.documents[item]

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, traceback):
        if self.document_shelf is not None:
            self.document_shelf.close()
        if self.temp_dir is not None:
            self.temp_dir.cleanup()


def truncate_seq_pair(tokens_a, tokens_b, max_num_tokens):
    """Truncates a pair of sequences to a maximum sequence length. Lifted from Google's BERT repo."""
    "Remove random truncate to remove last sentence"
    if len(tokens_a) <= max_num_tokens:
        return

    indices = [i for i, x in enumerate(tokens_a) if x == "."]
    
    if len(indices) > 0 and indices[-1] == len(tokens_a) - 1: #end with .
        del indices[-1]

    while True:
        total_length = len(tokens_a) + len(tokens_b)
        if total_length <= max_num_tokens:
            break

        trunc_tokens = tokens_a if len(tokens_a) > len(tokens_b) else tokens_b
        assert len(trunc_tokens) >= 1
        if len(indices) == 0:
            return None
        else:
            del trunc_tokens[indices[-1]+1:]
            del indices[-1]

MaskedLmInstance = collections.namedtuple("MaskedLmInstance",
                                          ["index", "label"])

def add_doc_parallel(line, docs, tokenizer):
    docs.add_document(tokenizer.tokenize(line))


def create_masked_lm_predictions(tokens, whole_word_mask, vocab_list, idf_dict, cls_token_at_end=False, pad_on_left=False,
                        cls_token='[CLS]', sep_token='[SEP]', noi_token='[NOI]', pad_token=0,
                        sequence_a_segment_id=0,
                        cls_token_segment_id=1, pad_token_segment_id=0,
                        mask_padding_with_zero=True,
                        token_value='idf', args=None):
    """Creates the predictions for the masked LM objective. This is mostly copied from the Google BERT repo, but
    with several refactors to clean it up and remove a lot of unnecessary variables."""
    if args.wp:
        if not cls_token in tokens:
            return
        cls_pos = tokens.index(cls_token)
        
        tokens_src = tokens[:cls_pos]
        tokens = tokens[cls_pos:] 
        lm_label_tokens_src = [noi_token] * len(tokens_src)


    if token_value == 'idf':
        prob_list =  np.array([idf_dict[t] for t in tokens])
    else: # token_value == 'tf-idf' or token_value == 'tf-idf-stop':
        tf = Counter(tokens)
        tokens_len = float(len(tokens))
        prob_list =  np.array([idf_dict[t] * tf[t] / tokens_len  for t in tokens]) 
    kw_extractor = yake.KeywordExtractor()
    keywords = kw_extractor.extract_keywords(" ".join(tokens))
    key_word_len = 2 #/len(keywords)
    for i, t in enumerate(tokens):
        if  t in keywords:
            prob_list[i] *= 2  
    for i, t in enumerate(tokens):
        if t in tokens[:i]:
            prob_list[i] /= 10


         

    prob_list = max(prob_list) - prob_list


    lm_label_tokens =  [noi_token] * len(tokens)

    origin_tokens = tokens.copy()
    origin_prob_list = prob_list.copy()
    for skip in range(2,args.skip+1):
        N = len(origin_tokens)
        tokens = origin_tokens.copy()
        prob_list = origin_prob_list.copy()
        while N > 1:
            mask_pos = np.array(house_robber(prob_list,skip = skip))
            unmask_pos = np.setdiff1d(np.arange(N), mask_pos)

            lm_label_tokens = ['[PAD]'] * len(unmask_pos)
            j=0
            i = 1
            while i < len(prob_list):
                if i in mask_pos:
                    lm_label_tokens[j] = tokens[i]  
                    i += 2
                else:
                    lm_label_tokens[j] = noi_token
                    i += 1
                j += 1
            while j < len(unmask_pos):
                lm_label_tokens[j] = noi_token # no input for last token of new sequence
                j+= 1

            tokens = [t  for i,t in enumerate(tokens) if i in unmask_pos]
            N = len(tokens)

            prob_list = prob_list[unmask_pos]

            if N <= 3:
                if args.wp:
                    yield tokens_src + tokens, lm_label_tokens_src + lm_label_tokens
                else:
                    yield tokens, lm_label_tokens
                return

    


def create_instances_from_document(
        doc_database, doc_idx, max_seq_length, short_seq_prob, whole_word_mask, vocab_list, idf_dict,token_value=None, args=None):
    """This code is mostly a duplicate of the equivalent function from Google BERT's repo.
    However, we make some changes and improvements. Sampling is improved and no longer requires a loop in this function.
    Also, documents are sampled proportionally to the number of sentences they contain, which means each sentence
    (rather than each document) has an equal chance of being sampled as a false example for the NextSentence task."""
    instances = []
    document = doc_database[doc_idx]
    max_num_tokens = max_seq_length - 2
    target_seq_length = max_num_tokens
    if random() < short_seq_prob:
        target_seq_length = randint(2, max_num_tokens)

    
    tokens_a = document
    truncate_seq_pair(tokens_a, [], max_num_tokens)

    assert len(tokens_a) >= 1

    if args.wp:
        tokens =  tokens_a + ["[PAD]"]
    else:
        tokens = ["[CLS]"] + tokens_a + ["[SEP]"] + ["[PAD]"]

    for tokens, lm_label_tokens in create_masked_lm_predictions(
                    tokens, whole_word_mask, vocab_list, idf_dict, token_value=token_value, args=args):

    
        instance = {
            "tokens": tokens,
            "lm_label_tokens": lm_label_tokens,
            }
        instances.append(instance)
    return instances


def create_training_file(docs, vocab_list, args, epoch_num, index_s, index_e, idf_dict, token_value):
    epoch_filename = args.output_dir / "epoch_{}.json".format(epoch_num)
    num_instances = 0
    with epoch_filename.open('w') as epoch_file:
        for doc_idx in trange(index_s, index_e, desc="Document"):
            if len(docs[doc_idx]) <= CUTOFF: continue
            doc_instances = create_instances_from_document(
                docs, doc_idx, max_seq_length=args.max_seq_len, short_seq_prob=args.short_seq_prob,
                whole_word_mask=args.do_whole_word_mask, vocab_list=vocab_list, idf_dict=idf_dict, token_value=token_value, args=args)
            doc_instances = [json.dumps(instance) for instance in doc_instances]
            for instance in doc_instances:
                epoch_file.write(instance + '\n')
                num_instances += 1
    metrics_file = args.output_dir / "epoch_{}_metrics.json".format(epoch_num)
    with metrics_file.open('w') as metrics_file:
        metrics = {
            "num_training_examples": num_instances,
            "max_seq_len": args.max_seq_len
        }
        metrics_file.write(json.dumps(metrics))
    

def cal_idf(idf_dict, docs, index_s, index_e, lock=None, args=None):
    local_dict = {}
    logger.info("start partition at {}".format(index_s))
    for i in trange(index_s, index_e, ):
        if args.wp:
            if not "[CLS]" in docs[i]:
                continue
            cls_pos = docs[i].index("[CLS]")
            

            tokens=  docs[i][cls_pos:]  + ["[PAD]"]
        else:
            tokens= ["[CLS]"] + docs[i] + ["[SEP]"] + ["[PAD]"]
        for t in set(tokens):
            local_dict[t] = local_dict.get(t, 0) + 1
    if lock:
        with lock:
            for k, v in local_dict.items():
                idf_dict[k] = idf_dict.get(k,0) + v
    else:
        for k, v in local_dict.items():
            idf_dict[k] = idf_dict.get(k,0) + v

def clean_str(txt):
	txt = txt.lower()
	txt = re.sub('^',' ', txt)
	txt = re.sub('$',' ', txt)
	words = []
	for word in txt.split():
		i = word.find('http') 
		if i >= 0:
			word = word[:i] + ' ' + '__url__'
		words.append(word.strip())
	txt = ' '.join(words)
	txt = re.sub(r'\[([^\]]*)\] \( *__url__ *\)', r'\1', txt)
	txt = re.sub('__url__','URL',txt)
	txt = re.sub(r"[^A-Za-z0-9():,.!?\"\']", " ", txt)
	txt = re.sub('URL','__url__',txt)	
	add_space = ["'s", "'m", "'re", "n't", "'ll","'ve","'d","'em"]
	tokenizer = TweetTokenizer(preserve_case=False)
	txt = ' ' + ' '.join(tokenizer.tokenize(txt)) + ' '
	txt = txt.replace(" won't ", " will n't ")
	txt = txt.replace(" can't ", " can n't ")
	for a in add_space:
		txt = txt.replace(a+' ', ' '+a+' ')

	txt = re.sub(r'^\s+', '', txt)
	txt = re.sub(r'\s+$', '', txt)
	txt = re.sub(r'\s+', ' ', txt) # remove extra spaces
	return txt

def partitionIndexes(totalsize, numberofpartitions):
    chunksize = int(totalsize / numberofpartitions)
    remainder = totalsize - chunksize * numberofpartitions
    a = 0
    for i in range(numberofpartitions):
        b = a + chunksize + (i < remainder)
        yield (a, b )
        a = b

def main():
    parser = ArgumentParser()
    parser.add_argument('--train_corpus', type=Path, required=True)
    parser.add_argument("--output_dir", type=Path, required=True)
    parser.add_argument("--bert_model", type=str, required=True,
                        choices=["bert-base-uncased", "bert-large-uncased", "bert-base-cased",
                                 "bert-base-multilingual-uncased", "bert-base-chinese", "bert-base-multilingual-cased"])
    parser.add_argument("--do_lower_case", action="store_true")
    parser.add_argument("--do_whole_word_mask", action="store_true",
                        help="Whether to use whole word masking rather than per-WordPiece masking.")
    parser.add_argument("--reduce_memory", action="store_true",
                        help="Reduce memory usage for large datasets by keeping data on disc rather than in memory")

    parser.add_argument("--num_workers", type=int, default=1,
                        help="The number of workers to use to write the files")
    parser.add_argument("--epochs_to_generate", type=int, default=3,
                        help="Number of epochs of data to pregenerate")
    parser.add_argument("--duplicate_epochs", type=int, default=3,
                        help="Number of epochs of data to pregenerate")
    parser.add_argument("--max_seq_len", type=int, default=128)
    parser.add_argument("--short_seq_prob", type=float, default=0.1,
                        help="Probability of making a short sentence as a training example")
    parser.add_argument("--masked_lm_prob", type=float, default=0.15,
                        help="Probability of masking each token for the LM task")
    parser.add_argument("--max_predictions_per_seq", type=int, default=20,
                        help="Maximum number of tokens to mask in each sequence")
    parser.add_argument("--task_name", type=str, default='',
                        help="Dataset name")
    parser.add_argument("--token_value", type=str, default='idf',
                        help="Dataset name")
    parser.add_argument("--wp", type=bool, default=False, help="if train on wp")
    parser.add_argument("--max_line", type=int, default=None, help="maximum lines to process")
    parser.add_argument("--skip", type=int, default=2, help="minimal gap ranges")
    parser.add_argument("--clean", action="store_true")
    parser.add_argument('--file_id_option', type=int, default=None)
    args = parser.parse_args()

    logging.basicConfig(format = '%(asctime)s - %(levelname)s - %(name)s -   %(message)s',
                        datefmt = '%m/%d/%Y %H:%M:%S',
                        level = logging.INFO )
    
    if args.file_id_option:
        new_suffix = "." + ("%03d" %args.file_id_option)
        args.train_corpus = (args.train_corpus.parent / args.train_corpus.name).with_suffix(args.train_corpus.suffix + new_suffix)
        args.output_dir  = (args.output_dir.parent / args.output_dir.name).with_suffix(args.output_dir.suffix + new_suffix)
    if args.num_workers > 1 and args.reduce_memory:
        raise ValueError("Cannot use multiple workers while reducing memory")

    tokenizer = BertTokenizer.from_pretrained(args.bert_model, do_lower_case=args.do_lower_case)
    if tokenizer._noi_token is None:
        tokenizer._noi_token = '[NOI]'
        if args.bert_model == 'bert-base-uncased':
            tokenizer.vocab['[NOI]'] = tokenizer.vocab.pop('[unused0]')
        elif args.bert_model == 'bert-base-cased':
            tokenizer.vocab['[NOI]'] = tokenizer.vocab.pop('[unused1]')
        else:
            raise ValueError("No clear choice for insert NOI for tokenizer type {}".format(args.model_name_or_path))
        tokenizer.ids_to_tokens[1] = '[NOI]'
        logger.info("Adding [NOI] to the vocabulary 1")

    vocab_list = list(tokenizer.vocab.keys())
    with DocumentDatabase(reduce_memory=args.reduce_memory) as docs:
        with args.train_corpus.open() as f:
            doc = []
            lines_to_add = []
            iterations = 0
            for line in tqdm(f, desc="Loading Dataset", unit=" lines"):
                iterations += 1
                if args.max_line and iterations >= args.max_line:
                    break
                line = line.strip()
                if line == "" or len(line.split()) <=1:
                    continue
                else:
                    if args.task_name == 'yelp' or args.task_name == 'trip':
                        line = " ".join(line.split("\t"))
                    if args.clean:
                        line = clean_str(line)
                    lines_to_add.append(line)
            for line in tqdm(lines_to_add):
                tokens = line.split()
                docs.add_document(tokens)
        if len(docs) <= 1:
            exit("ERROR: No document breaks were found in the input file! These are necessary to allow the script to "
                 "ensure that random NextSentences are not sampled from the same document. Please add blank lines to "
                 "indicate breaks between documents in your input file. If your dataset does not contain multiple "
                 "documents, blank lines can be inserted at any natural boundary, such as the ends of chapters, "
                 "sections or paragraphs.")

        args.output_dir.mkdir(exist_ok=True)
        logger.info("Calculate idf score begin")
        if args.num_workers > 1:
            manager = Manager()
            idf_dict = manager.dict()
            lock = Lock()
            logger.info("Number of CPUs {}".format(multiprocessing.cpu_count()))
            idx_list = [i for i in partitionIndexes(len(docs), multiprocessing.cpu_count())]
            procs = [Process(target=cal_idf, args=(idf_dict, docs, idx_list[i][0], idx_list[i][1], lock)) for i in range(multiprocessing.cpu_count())]
            
            for p in procs: p.start()
            logger.info("processing finished")
            for p in procs: p.join()
     
        else:
            idf_dict = {}
            cal_idf(idf_dict, docs, 0, len(docs), args=args)
        
        docs_len = float(len(docs))
        for t in idf_dict.keys():
            idf_dict[t] =  np.log(docs_len / idf_dict[t] )


        if args.token_value == "tf-idf-stop":
            stop_words = set(stopwords.words('english') )#+ ['.', ',', '!', '(', ')', 'n\'t', '\'s', '-', '...', '``', '\'\'', '\'', ':', '?', '--', ';', '#', '/', '%', '[', ']', '{', '}'])
            for t in stop_words:
                if t in idf_dict: 
                    idf_dict[t] *= 0.001
            def hasNumbers(inputString):
                return any(char.isdigit() for char in inputString)
            inp = " ".join([k for k in idf_dict.keys() if not hasNumbers(k)])
            spacy_nlp = spacy.load('en_core_web_sm')
            inp_results = [(token.text, token.tag_) for token in spacy_nlp(inp[:1000000])]
            allowed_tags = ['VB','NN','JJ','RB']   # UH for "yes", "no", etc.
            ignored_words = ['was','were','be','is','are','am',"'s","'re"] + ['do','did','done','does'] # verb of no info
            for word, tag in inp_results:
                if word in idf_dict.keys():
                    if len(tag)>=2 and tag[:2] in allowed_tags and (word not in ignored_words):
                        if tag[:2] in ['VB','NN']:
                            idf_dict[word] *= 4
                        else:
                            idf_dict[word] *= 2

        elif args.token_value == "df-stop":
            stop_words = set(stopwords.words('english') ) | set(['[SEP]', '[PAD]', '[CLS]', 'the', 'of', 'and', 'in', 'a', 'to', 'was', 'is', '"', 'for', 'on', 'as', 'with', 'by', 'he', "'s", 'at', 'that', 'from', 'it', 'his', 'an', 'which', 's', '.', ',', '(', ')',"'", '%'])#+ ['.', ',', '!', '(', ')', 'n\'t', '\'s', '-', '...', '``', '\'\'', '\'', ':', '?', '--', ';', '#', '/', '%', '[', ']', '{', '}'])
            for k in idf_dict.keys():
                idf_dict[k] = 1.0/(idf_dict[k] + 1e-5)
            
            for t in stop_words:
                if t in idf_dict: 
                    idf_dict[t] = 0.001/(idf_dict[t]) 

            def hasNumbers(inputString):
                return any(char.isdigit() for char in inputString)
            inp = " ".join([k for k in idf_dict.keys() if not hasNumbers(k)])
            spacy_nlp = spacy.load('en_core_web_sm')
            inp_results = [(token.text, token.tag_) for token in spacy_nlp(inp[:1000000])]
            allowed_tags = ['VB','NN','JJ','RB']   # UH for "yes", "no", etc.
            ignored_words = ['was','were','be','is','are','am',"'s","'re"] + ['do','did','done','does'] # verb of no info
            for word, tag in inp_results:
                if word in idf_dict.keys():
                    if len(tag)>=2 and tag[:2] in allowed_tags and (word not in ignored_words):
                        if tag[:2] in ['VB','NN']:
                            idf_dict[word] *= 4
                        else:
                            idf_dict[word] *= 2
        

        logger.info("Calculate idf score finished")
        token_value = args.token_value
        

        if args.num_workers > 1:
            idx_list = [i for i in partitionIndexes(len(docs), args.epochs_to_generate)]
            writer_workers = Pool(min(args.num_workers, args.epochs_to_generate))
            arguments = [(docs, vocab_list, args, idx, idx_list[idx][0], idx_list[idx][1], idf_dict) for idx in range(args.epochs_to_generate)]
            writer_workers.starmap(create_training_file, arguments)
        else:
            idx_list = [i for i in partitionIndexes(len(docs), args.epochs_to_generate)]
            for epoch in trange(args.epochs_to_generate, desc="Epoch"):
                create_training_file(docs, vocab_list, args, epoch, idx_list[epoch][0], idx_list[epoch][1], idf_dict, token_value)
        for epoch_num in trange(args.epochs_to_generate, desc="Epoch"):
            epoch_filename = args.output_dir / "epoch_{}.json".format(epoch_num)
            metrics_file = args.output_dir / "epoch_{}_metrics.json".format(epoch_num)
            for f in  range(1, args.duplicate_epochs):
                epoch_filename_dup = args.output_dir / "epoch_{}.json".format(epoch_num + args.epochs_to_generate * f)
                metrics_file_dup = args.output_dir / "epoch_{}_metrics.json".format(epoch_num + args.epochs_to_generate * f)
                os.system("cp {} {}".format(epoch_filename, epoch_filename_dup))
                os.system("cp {} {}".format(metrics_file, metrics_file_dup))


if __name__ == '__main__':
    main()


==> pregenerate_training_data_on_tokens.py <==
from argparse import ArgumentParser
from pathlib import Path
from tqdm import tqdm, trange
from tempfile import TemporaryDirectory
import shelve
from multiprocessing import Pool

from random import random, randrange, randint, shuffle, choice
from pytorch_transformers.tokenization_bert import BertTokenizer
import numpy as np
import json
import collections
from utils_ig import house_robber
from multiprocessing import Process, Value, Lock, Manager
import multiprocessing
from joblib import Parallel, delayed

import logging
import pdb
import os
from collections import Counter
from nltk.corpus import stopwords
import spacy
import yake
import re
from nltk.tokenize import TweetTokenizer
logger = logging.getLogger(__name__)

CUTOFF = 5

class DocumentDatabase:
    def __init__(self, reduce_memory=False):
        if reduce_memory:
            self.temp_dir = TemporaryDirectory()
            self.working_dir = Path(self.temp_dir.name)
            self.document_shelf_filepath = self.working_dir / 'shelf.db'
            self.document_shelf = shelve.open(str(self.document_shelf_filepath),
                                              flag='n', protocol=-1)
            self.documents = None
        else:
            self.documents = []
            self.document_shelf = None
            self.document_shelf_filepath = None
            self.temp_dir = None
        self.doc_lengths = []
        self.doc_cumsum = None
        self.cumsum_max = None
        self.reduce_memory = reduce_memory

    def add_document(self, document):
        if not document:
            return
        if self.reduce_memory:
            current_idx = len(self.doc_lengths)
            self.document_shelf[str(current_idx)] = document
        else:
            self.documents.append(document)
        self.doc_lengths.append(len(document))

    def _precalculate_doc_weights(self):
        self.doc_cumsum = np.cumsum(self.doc_lengths)
        self.cumsum_max = self.doc_cumsum[-1]

    def sample_doc(self, current_idx, sentence_weighted=True):
        if sentence_weighted:
            if self.doc_cumsum is None or len(self.doc_cumsum) != len(self.doc_lengths):
                self._precalculate_doc_weights()
            rand_start = self.doc_cumsum[current_idx]
            rand_end = rand_start + self.cumsum_max - self.doc_lengths[current_idx]
            sentence_index = randrange(rand_start, rand_end) % self.cumsum_max
            sampled_doc_index = np.searchsorted(self.doc_cumsum, sentence_index, side='right')
        else:
            sampled_doc_index = (current_idx + randrange(1, len(self.doc_lengths))) % len(self.doc_lengths)
        assert sampled_doc_index != current_idx
        if self.reduce_memory:
            return self.document_shelf[str(sampled_doc_index)]
        else:
            return self.documents[sampled_doc_index]

    def __len__(self):
        return len(self.doc_lengths)

    def __getitem__(self, item):
        if self.reduce_memory:
            return self.document_shelf[str(item)]
        else:
            return self.documents[item]

    def __enter__(self):
        return self

    def __exit__(self, exc_type, exc_val, traceback):
        if self.document_shelf is not None:
            self.document_shelf.close()
        if self.temp_dir is not None:
            self.temp_dir.cleanup()


def truncate_seq_pair(tokens_a, tokens_b, max_num_tokens):
    """Truncates a pair of sequences to a maximum sequence length. Lifted from Google's BERT repo."""
    "Remove random truncate to remove last sentence"
    if len(tokens_a) <= max_num_tokens:
        return

    indices = [i for i, x in enumerate(tokens_a) if x == "."]
    
    if len(indices) > 0 and indices[-1] == len(tokens_a) - 1: #end with .
        del indices[-1]

    while True:
        total_length = len(tokens_a) + len(tokens_b)
        if total_length <= max_num_tokens:
            break

        trunc_tokens = tokens_a if len(tokens_a) > len(tokens_b) else tokens_b
        assert len(trunc_tokens) >= 1
        if len(indices) == 0:
            return None
        else:
            del trunc_tokens[indices[-1]+1:]
            del indices[-1]

MaskedLmInstance = collections.namedtuple("MaskedLmInstance",
                                          ["index", "label"])

def add_doc_parallel(line, docs, tokenizer):
    docs.add_document(tokenizer.tokenize(line))


def create_masked_lm_predictions(tokens, whole_word_mask, vocab_list, idf_dict, cls_token_at_end=False, pad_on_left=False,
                        cls_token='[CLS]', sep_token='[SEP]', noi_token='[NOI]', pad_token=0,
                        sequence_a_segment_id=0,
                        cls_token_segment_id=1, pad_token_segment_id=0,
                        mask_padding_with_zero=True,
                        token_value='idf', args=None):
    """Creates the predictions for the masked LM objective. This is mostly copied from the Google BERT repo, but
    with several refactors to clean it up and remove a lot of unnecessary variables."""
    if args.wp:
        if not cls_token in tokens:
            return
        cls_pos = tokens.index(cls_token)
        
        tokens_src = tokens[:cls_pos]
        tokens = tokens[cls_pos:] 
        lm_label_tokens_src = [noi_token] * len(tokens_src)


    if token_value == 'idf':
        prob_list =  np.array([idf_dict[t] for t in tokens])
    else: # token_value == 'tf-idf' or token_value == 'tf-idf-stop':
        tf = Counter(tokens)
        tokens_len = float(len(tokens))
        prob_list =  np.array([idf_dict[t] * tf[t] / tokens_len  for t in tokens]) 
    kw_extractor = yake.KeywordExtractor()
    keywords = kw_extractor.extract_keywords(" ".join(tokens))
    key_word_len = 2 #/len(keywords)
    for i, t in enumerate(tokens):
        if  t in keywords:
            prob_list[i] *= 2  
    for i, t in enumerate(tokens):
        if t in tokens[:i]:
            prob_list[i] /= 10
    prob_list = max(prob_list) - prob_list


    lm_label_tokens =  [noi_token] * len(tokens)
    if args.wp:
        yield tokens_src+tokens, lm_label_tokens_src + lm_label_tokens
    else:
        yield tokens, lm_label_tokens

    origin_tokens = tokens.copy()
    origin_prob_list = prob_list.copy()
    for skip in range(2,args.skip+1):
        N = len(origin_tokens)
        tokens = origin_tokens.copy()
        prob_list = origin_prob_list.copy()
        while N > key_word_len + skip:
            mask_pos = np.array(house_robber(prob_list,skip = skip))
            unmask_pos = np.setdiff1d(np.arange(N), mask_pos)

            lm_label_tokens = ['[PAD]'] * len(unmask_pos)
            j=0
            i = 1
            while i < len(prob_list):
                if i in mask_pos:
                    lm_label_tokens[j] = tokens[i]  
                    i += 2
                else:
                    lm_label_tokens[j] = noi_token
                    i += 1
                j += 1
            while j < len(unmask_pos):
                lm_label_tokens[j] = noi_token # no input for last token of new sequence
                j+= 1

            tokens = [t  for i,t in enumerate(tokens) if i in unmask_pos]
            N = len(tokens)

            prob_list = prob_list[unmask_pos]

            if args.wp:
                yield tokens_src + tokens, lm_label_tokens_src + lm_label_tokens
            else:
                yield tokens, lm_label_tokens

    


def create_instances_from_document(
        doc_database, doc_idx, max_seq_length, short_seq_prob, whole_word_mask, vocab_list, idf_dict,token_value=None, args=None):
    """This code is mostly a duplicate of the equivalent function from Google BERT's repo.
    However, we make some changes and improvements. Sampling is improved and no longer requires a loop in this function.
    Also, documents are sampled proportionally to the number of sentences they contain, which means each sentence
    (rather than each document) has an equal chance of being sampled as a false example for the NextSentence task."""
    instances = []
    document = doc_database[doc_idx]
    max_num_tokens = max_seq_length - 2
    target_seq_length = max_num_tokens
    if random() < short_seq_prob:
        target_seq_length = randint(2, max_num_tokens)

    
    tokens_a = document
    truncate_seq_pair(tokens_a, [], max_num_tokens)

    assert len(tokens_a) >= 1

    if args.wp:
        tokens =  tokens_a + ["[PAD]"]
    else:
        tokens = ["[CLS]"] + tokens_a + ["[SEP]"] + ["[PAD]"]

    for tokens, lm_label_tokens in create_masked_lm_predictions(
                    tokens, whole_word_mask, vocab_list, idf_dict, token_value=token_value, args=args):

    
        instance = {
            "tokens": tokens,
            "lm_label_tokens": lm_label_tokens,
            }
        instances.append(instance)
    return instances


def create_training_file(docs, vocab_list, args, epoch_num, index_s, index_e, idf_dict, token_value):
    epoch_filename = args.output_dir / "epoch_{}.json".format(epoch_num)
    num_instances = 0
    with epoch_filename.open('w') as epoch_file:
        for doc_idx in trange(index_s, index_e, desc="Document"):
            if len(docs[doc_idx]) <= CUTOFF: continue
            doc_instances = create_instances_from_document(
                docs, doc_idx, max_seq_length=args.max_seq_len, short_seq_prob=args.short_seq_prob,
                whole_word_mask=args.do_whole_word_mask, vocab_list=vocab_list, idf_dict=idf_dict, token_value=token_value, args=args)
            doc_instances = [json.dumps(instance) for instance in doc_instances]
            for instance in doc_instances:
                epoch_file.write(instance + '\n')
                num_instances += 1
    metrics_file = args.output_dir / "epoch_{}_metrics.json".format(epoch_num)
    with metrics_file.open('w') as metrics_file:
        metrics = {
            "num_training_examples": num_instances,
            "max_seq_len": args.max_seq_len
        }
        metrics_file.write(json.dumps(metrics))
    

def cal_idf(idf_dict, docs, index_s, index_e, lock=None, args=None):
    local_dict = {}
    logger.info("start partition at {}".format(index_s))
    for i in trange(index_s, index_e, ):
        if args.wp:
            if not "[CLS]" in docs[i]:
                continue
            cls_pos = docs[i].index("[CLS]")
            

            tokens=  docs[i][cls_pos:]  + ["[PAD]"]
        else:
            tokens= ["[CLS]"] + docs[i] + ["[SEP]"] + ["[PAD]"]
        for t in set(tokens):
            local_dict[t] = local_dict.get(t, 0) + 1
    if lock:
        with lock:
            for k, v in local_dict.items():
                idf_dict[k] = idf_dict.get(k,0) + v
    else:
        for k, v in local_dict.items():
            idf_dict[k] = idf_dict.get(k,0) + v

def clean_str(txt):
	txt = txt.lower()
	txt = re.sub('^',' ', txt)
	txt = re.sub('$',' ', txt)
	words = []
	for word in txt.split():
		i = word.find('http') 
		if i >= 0:
			word = word[:i] + ' ' + '__url__'
		words.append(word.strip())
	txt = ' '.join(words)
	txt = re.sub(r'\[([^\]]*)\] \( *__url__ *\)', r'\1', txt)
	txt = re.sub('__url__','URL',txt)
	txt = re.sub(r"[^A-Za-z0-9():,.!?\"\']", " ", txt)
	txt = re.sub('URL','__url__',txt)	
	add_space = ["'s", "'m", "'re", "n't", "'ll","'ve","'d","'em"]
	tokenizer = TweetTokenizer(preserve_case=False)
	txt = ' ' + ' '.join(tokenizer.tokenize(txt)) + ' '
	txt = txt.replace(" won't ", " will n't ")
	txt = txt.replace(" can't ", " can n't ")
	for a in add_space:
		txt = txt.replace(a+' ', ' '+a+' ')

	txt = re.sub(r'^\s+', '', txt)
	txt = re.sub(r'\s+$', '', txt)
	txt = re.sub(r'\s+', ' ', txt) # remove extra spaces
	return txt

def partitionIndexes(totalsize, numberofpartitions):
    chunksize = int(totalsize / numberofpartitions)
    remainder = totalsize - chunksize * numberofpartitions
    a = 0
    for i in range(numberofpartitions):
        b = a + chunksize + (i < remainder)
        yield (a, b )
        a = b

def main():
    parser = ArgumentParser()
    parser.add_argument('--train_corpus', type=Path, required=True)
    parser.add_argument("--output_dir", type=Path, required=True)
    parser.add_argument("--bert_model", type=str, required=True,
                        choices=["bert-base-uncased", "bert-large-uncased", "bert-base-cased",
                                 "bert-base-multilingual-uncased", "bert-base-chinese", "bert-base-multilingual-cased"])
    parser.add_argument("--do_lower_case", action="store_true")
    parser.add_argument("--do_whole_word_mask", action="store_true",
                        help="Whether to use whole word masking rather than per-WordPiece masking.")
    parser.add_argument("--reduce_memory", action="store_true",
                        help="Reduce memory usage for large datasets by keeping data on disc rather than in memory")

    parser.add_argument("--num_workers", type=int, default=1,
                        help="The number of workers to use to write the files")
    parser.add_argument("--epochs_to_generate", type=int, default=3,
                        help="Number of epochs of data to pregenerate")
    parser.add_argument("--duplicate_epochs", type=int, default=3,
                        help="Number of epochs of data to pregenerate")
    parser.add_argument("--max_seq_len", type=int, default=128)
    parser.add_argument("--short_seq_prob", type=float, default=0.1,
                        help="Probability of making a short sentence as a training example")
    parser.add_argument("--masked_lm_prob", type=float, default=0.15,
                        help="Probability of masking each token for the LM task")
    parser.add_argument("--max_predictions_per_seq", type=int, default=20,
                        help="Maximum number of tokens to mask in each sequence")
    parser.add_argument("--task_name", type=str, default='',
                        help="Dataset name")
    parser.add_argument("--token_value", type=str, default='idf',
                        help="Dataset name")
    parser.add_argument("--wp", type=bool, default=False, help="if train on wp")
    parser.add_argument("--max_line", type=int, default=None, help="maximum lines to process")
    parser.add_argument("--skip", type=int, default=2, help="minimal gap ranges")
    parser.add_argument("--clean", action="store_true")
    parser.add_argument('--file_id_option', type=int, default=None)
    args = parser.parse_args()

    logging.basicConfig(format = '%(asctime)s - %(levelname)s - %(name)s -   %(message)s',
                        datefmt = '%m/%d/%Y %H:%M:%S',
                        level = logging.INFO )
    
    if args.file_id_option:
        new_suffix = "." + ("%03d" %args.file_id_option)
        args.train_corpus = (args.train_corpus.parent / args.train_corpus.name).with_suffix(args.train_corpus.suffix + new_suffix)
        args.output_dir  = (args.output_dir.parent / args.output_dir.name).with_suffix(args.output_dir.suffix + new_suffix)
    if args.num_workers > 1 and args.reduce_memory:
        raise ValueError("Cannot use multiple workers while reducing memory")

    tokenizer = BertTokenizer.from_pretrained(args.bert_model, do_lower_case=args.do_lower_case)
    if tokenizer._noi_token is None:
        tokenizer._noi_token = '[NOI]'
        if args.bert_model == 'bert-base-uncased':
            tokenizer.vocab['[NOI]'] = tokenizer.vocab.pop('[unused0]')
        elif args.bert_model == 'bert-base-cased':
            tokenizer.vocab['[NOI]'] = tokenizer.vocab.pop('[unused1]')
        else:
            raise ValueError("No clear choice for insert NOI for tokenizer type {}".format(args.model_name_or_path))
        tokenizer.ids_to_tokens[1] = '[NOI]'
        logger.info("Adding [NOI] to the vocabulary 1")

    vocab_list = list(tokenizer.vocab.keys())
    with DocumentDatabase(reduce_memory=args.reduce_memory) as docs:
        with args.train_corpus.open() as f:
            doc = []
            lines_to_add = []
            iterations = 0
            for line in tqdm(f, desc="Loading Dataset", unit=" lines"):
                iterations += 1
                if args.max_line and iterations >= args.max_line:
                    break
                line = line.strip()
                if line == "" or len(line.split()) <=1:
                    continue
                else:
                    if args.task_name == 'yelp' or args.task_name == 'trip':
                        line = " ".join(line.split("\t"))
                    if args.clean:
                        line = clean_str(line)
                    lines_to_add.append(line)
            for line in tqdm(lines_to_add):
                tokens = line.split()
                docs.add_document(tokens)
        if len(docs) <= 1:
            exit("ERROR: No document breaks were found in the input file! These are necessary to allow the script to "
                 "ensure that random NextSentences are not sampled from the same document. Please add blank lines to "
                 "indicate breaks between documents in your input file. If your dataset does not contain multiple "
                 "documents, blank lines can be inserted at any natural boundary, such as the ends of chapters, "
                 "sections or paragraphs.")

        args.output_dir.mkdir(exist_ok=True)
        logger.info("Calculate idf score begin")
        if args.num_workers > 1:
            manager = Manager()
            idf_dict = manager.dict()
            lock = Lock()
            logger.info("Number of CPUs {}".format(multiprocessing.cpu_count()))
            idx_list = [i for i in partitionIndexes(len(docs), multiprocessing.cpu_count())]
            procs = [Process(target=cal_idf, args=(idf_dict, docs, idx_list[i][0], idx_list[i][1], lock)) for i in range(multiprocessing.cpu_count())]
            
            for p in procs: p.start()
            logger.info("processing finished")
            for p in procs: p.join()
     
        else:
            idf_dict = {}
            cal_idf(idf_dict, docs, 0, len(docs), args=args)
        
        docs_len = float(len(docs))
        for t in idf_dict.keys():
            idf_dict[t] =  np.log(docs_len / idf_dict[t] )


        if args.token_value == "tf-idf-stop":
            stop_words = set(stopwords.words('english') )#+ ['.', ',', '!', '(', ')', 'n\'t', '\'s', '-', '...', '``', '\'\'', '\'', ':', '?', '--', ';', '#', '/', '%', '[', ']', '{', '}'])
            for t in stop_words:
                if t in idf_dict: 
                    idf_dict[t] *= 0.001
            def hasNumbers(inputString):
                return any(char.isdigit() for char in inputString)
            inp = " ".join([k for k in idf_dict.keys() if not hasNumbers(k)])
            spacy_nlp = spacy.load('en_core_web_sm')
            inp_results = [(token.text, token.tag_) for token in spacy_nlp(inp[:1000000])]
            allowed_tags = ['VB','NN','JJ','RB']   # UH for "yes", "no", etc.
            ignored_words = ['was','were','be','is','are','am',"'s","'re"] + ['do','did','done','does'] # verb of no info
            for word, tag in inp_results:
                if word in idf_dict.keys():
                    if len(tag)>=2 and tag[:2] in allowed_tags and (word not in ignored_words):
                        if tag[:2] in ['VB','NN']:
                            idf_dict[word] *= 4
                        else:
                            idf_dict[word] *= 2

        elif args.token_value == "df-stop":
            stop_words = set(stopwords.words('english') ) | set(['[SEP]', '[PAD]', '[CLS]', 'the', 'of', 'and', 'in', 'a', 'to', 'was', 'is', '"', 'for', 'on', 'as', 'with', 'by', 'he', "'s", 'at', 'that', 'from', 'it', 'his', 'an', 'which', 's', '.', ',', '(', ')',"'", '%'])  # remove , . ()
            for k in idf_dict.keys():
                idf_dict[k] = 1.0/(idf_dict[k] + 1e-5)
            
            for t in stop_words:
                if t in idf_dict: 
                    idf_dict[t] = 0.01/(idf_dict[t]) 
  
            def hasNumbers(inputString):
                return any(char.isdigit() for char in inputString)
            inp = " ".join([k for k in idf_dict.keys() if not hasNumbers(k)])
            spacy_nlp = spacy.load('en_core_web_sm')
            inp_results = [(token.text, token.tag_) for token in spacy_nlp(inp[:1000000])]
            allowed_tags = ['VB','NN','JJ','RB']   # UH for "yes", "no", etc.
            ignored_words = ['was','were','be','is','are','am',"'s","'re"] + ['do','did','done','does'] # verb of no info
            for word, tag in inp_results:
                if word in idf_dict.keys():
                    if len(tag)>=2 and tag[:2] in allowed_tags and (word not in ignored_words):
                        if tag[:2] in ['VB','NN']:
                            idf_dict[word] *= 4
                        else:
                            idf_dict[word] *= 2
        

        logger.info("Calculate idf score finished")
        token_value = args.token_value
        

        if args.num_workers > 1:
            idx_list = [i for i in partitionIndexes(len(docs), args.epochs_to_generate)]
            writer_workers = Pool(min(args.num_workers, args.epochs_to_generate))
            arguments = [(docs, vocab_list, args, idx, idx_list[idx][0], idx_list[idx][1], idf_dict) for idx in range(args.epochs_to_generate)]
            writer_workers.starmap(create_training_file, arguments)
        else:
            idx_list = [i for i in partitionIndexes(len(docs), args.epochs_to_generate)]
            for epoch in trange(args.epochs_to_generate, desc="Epoch"):
                create_training_file(docs, vocab_list, args, epoch, idx_list[epoch][0], idx_list[epoch][1], idf_dict, token_value)
        for epoch_num in trange(args.epochs_to_generate, desc="Epoch"):
            epoch_filename = args.output_dir / "epoch_{}.json".format(epoch_num)
            metrics_file = args.output_dir / "epoch_{}_metrics.json".format(epoch_num)
            for f in  range(1, args.duplicate_epochs):
                epoch_filename_dup = args.output_dir / "epoch_{}.json".format(epoch_num + args.epochs_to_generate * f)
                metrics_file_dup = args.output_dir / "epoch_{}_metrics.json".format(epoch_num + args.epochs_to_generate * f)
                os.system("cp {} {}".format(epoch_filename, epoch_filename_dup))
                os.system("cp {} {}".format(metrics_file, metrics_file_dup))


if __name__ == '__main__':
    main()


==> pytorch_transformers/__init__.py <==
__version__ = "1.0.0"
from .tokenization_auto import AutoTokenizer
from .tokenization_bert import BertTokenizer, BasicTokenizer, WordpieceTokenizer
from .tokenization_openai import OpenAIGPTTokenizer
from .tokenization_transfo_xl import (TransfoXLTokenizer, TransfoXLCorpus)
from .tokenization_gpt2 import GPT2Tokenizer
from .tokenization_xlnet import XLNetTokenizer, SPIECE_UNDERLINE
from .tokenization_xlm import XLMTokenizer
from .tokenization_utils import (PreTrainedTokenizer)

from .modeling_auto import (AutoConfig, AutoModel)

from .modeling_bert import (BertConfig, BertPreTrainedModel, BertModel, BertForPreTraining,
                            BertForMaskedLM, BertForNextSentencePrediction,
                            BertForSequenceClassification, BertForMultipleChoice,
                            BertForTokenClassification, BertForQuestionAnswering,
                            load_tf_weights_in_bert, BERT_PRETRAINED_MODEL_ARCHIVE_MAP,
                            BERT_PRETRAINED_CONFIG_ARCHIVE_MAP)
from .modeling_openai import (OpenAIGPTConfig, OpenAIGPTPreTrainedModel, OpenAIGPTModel,
                              OpenAIGPTLMHeadModel, OpenAIGPTDoubleHeadsModel,
                              load_tf_weights_in_openai_gpt, OPENAI_GPT_PRETRAINED_CONFIG_ARCHIVE_MAP,
                              OPENAI_GPT_PRETRAINED_MODEL_ARCHIVE_MAP)
from .modeling_transfo_xl import (TransfoXLConfig, TransfoXLPreTrainedModel, TransfoXLModel, TransfoXLLMHeadModel,
                                  load_tf_weights_in_transfo_xl, TRANSFO_XL_PRETRAINED_CONFIG_ARCHIVE_MAP,
                                  TRANSFO_XL_PRETRAINED_MODEL_ARCHIVE_MAP)
from .modeling_gpt2 import (GPT2Config, GPT2PreTrainedModel, GPT2Model,
                            GPT2LMHeadModel, GPT2DoubleHeadsModel,
                            load_tf_weights_in_gpt2, GPT2_PRETRAINED_CONFIG_ARCHIVE_MAP,
                            GPT2_PRETRAINED_MODEL_ARCHIVE_MAP)
from .modeling_xlnet import (XLNetConfig,
                             XLNetPreTrainedModel, XLNetModel, XLNetLMHeadModel,
                             XLNetForSequenceClassification, XLNetForQuestionAnswering,
                             load_tf_weights_in_xlnet, XLNET_PRETRAINED_CONFIG_ARCHIVE_MAP,
                             XLNET_PRETRAINED_MODEL_ARCHIVE_MAP)
from .modeling_xlm import (XLMConfig, XLMPreTrainedModel , XLMModel,
                           XLMWithLMHeadModel, XLMForSequenceClassification,
                           XLMForQuestionAnswering, XLM_PRETRAINED_CONFIG_ARCHIVE_MAP,
                           XLM_PRETRAINED_MODEL_ARCHIVE_MAP)
from .modeling_utils import (WEIGHTS_NAME, CONFIG_NAME, TF_WEIGHTS_NAME,
                          PretrainedConfig, PreTrainedModel, prune_layer, Conv1D)

from .optimization import (AdamW, ConstantLRSchedule, WarmupConstantSchedule, WarmupCosineSchedule,
                           WarmupCosineWithHardRestartsSchedule, WarmupLinearSchedule)

from .file_utils import (PYTORCH_TRANSFORMERS_CACHE, PYTORCH_PRETRAINED_BERT_CACHE, cached_path)


==> pytorch_transformers/__main__.py <==
def main():
    import sys
    if (len(sys.argv) < 4 or len(sys.argv) > 6) or sys.argv[1] not in ["bert", "gpt", "transfo_xl", "gpt2", "xlnet", "xlm"]:
        print(
        "Should be used as one of: \n"
        ">> pytorch_transformers bert TF_CHECKPOINT TF_CONFIG PYTORCH_DUMP_OUTPUT, \n"
        ">> pytorch_transformers gpt OPENAI_GPT_CHECKPOINT_FOLDER_PATH PYTORCH_DUMP_OUTPUT [OPENAI_GPT_CONFIG], \n"
        ">> pytorch_transformers transfo_xl TF_CHECKPOINT_OR_DATASET PYTORCH_DUMP_OUTPUT [TF_CONFIG] or \n"
        ">> pytorch_transformers gpt2 TF_CHECKPOINT PYTORCH_DUMP_OUTPUT [GPT2_CONFIG] or \n"
        ">> pytorch_transformers xlnet TF_CHECKPOINT TF_CONFIG PYTORCH_DUMP_OUTPUT [FINETUNING_TASK_NAME] or \n"
        ">> pytorch_transformers xlm XLM_CHECKPOINT_PATH PYTORCH_DUMP_OUTPUT")
    else:
        if sys.argv[1] == "bert":
            try:
                from .convert_tf_checkpoint_to_pytorch import convert_tf_checkpoint_to_pytorch
            except ImportError:
                print("pytorch_transformers can only be used from the commandline to convert TensorFlow models in PyTorch, "
                    "In that case, it requires TensorFlow to be installed. Please see "
                    "https://www.tensorflow.org/install/ for installation instructions.")
                raise

            if len(sys.argv) != 5:
                print("Should be used as `pytorch_transformers bert TF_CHECKPOINT TF_CONFIG PYTORCH_DUMP_OUTPUT`")
            else:
                PYTORCH_DUMP_OUTPUT = sys.argv.pop()
                TF_CONFIG = sys.argv.pop()
                TF_CHECKPOINT = sys.argv.pop()
                convert_tf_checkpoint_to_pytorch(TF_CHECKPOINT, TF_CONFIG, PYTORCH_DUMP_OUTPUT)
        elif sys.argv[1] == "gpt":
            from .convert_openai_checkpoint_to_pytorch import convert_openai_checkpoint_to_pytorch
            if len(sys.argv) < 4 or len(sys.argv) > 5:
                print("Should be used as `pytorch_transformers gpt OPENAI_GPT_CHECKPOINT_FOLDER_PATH PYTORCH_DUMP_OUTPUT [OPENAI_GPT_CONFIG]`")
            else:
                OPENAI_GPT_CHECKPOINT_FOLDER_PATH = sys.argv[2]
                PYTORCH_DUMP_OUTPUT = sys.argv[3]
                if len(sys.argv) == 5:
                    OPENAI_GPT_CONFIG = sys.argv[4]
                else:
                    OPENAI_GPT_CONFIG = ""
                convert_openai_checkpoint_to_pytorch(OPENAI_GPT_CHECKPOINT_FOLDER_PATH,
                                                    OPENAI_GPT_CONFIG,
                                                    PYTORCH_DUMP_OUTPUT)
        elif sys.argv[1] == "transfo_xl":
            try:
                from .convert_transfo_xl_checkpoint_to_pytorch import convert_transfo_xl_checkpoint_to_pytorch
            except ImportError:
                print("pytorch_transformers can only be used from the commandline to convert TensorFlow models in PyTorch, "
                    "In that case, it requires TensorFlow to be installed. Please see "
                    "https://www.tensorflow.org/install/ for installation instructions.")
                raise
            if len(sys.argv) < 4 or len(sys.argv) > 5:
                print("Should be used as `pytorch_transformers transfo_xl TF_CHECKPOINT/TF_DATASET_FILE PYTORCH_DUMP_OUTPUT [TF_CONFIG]`")
            else:
                if 'ckpt' in sys.argv[2].lower():
                    TF_CHECKPOINT = sys.argv[2]
                    TF_DATASET_FILE = ""
                else:
                    TF_DATASET_FILE = sys.argv[2]
                    TF_CHECKPOINT = ""
                PYTORCH_DUMP_OUTPUT = sys.argv[3]
                if len(sys.argv) == 5:
                    TF_CONFIG = sys.argv[4]
                else:
                    TF_CONFIG = ""
                convert_transfo_xl_checkpoint_to_pytorch(TF_CHECKPOINT, TF_CONFIG, PYTORCH_DUMP_OUTPUT, TF_DATASET_FILE)
        elif sys.argv[1] == "gpt2":
            try:
                from .convert_gpt2_checkpoint_to_pytorch import convert_gpt2_checkpoint_to_pytorch
            except ImportError:
                print("pytorch_transformers can only be used from the commandline to convert TensorFlow models in PyTorch, "
                    "In that case, it requires TensorFlow to be installed. Please see "
                    "https://www.tensorflow.org/install/ for installation instructions.")
                raise

            if len(sys.argv) < 4 or len(sys.argv) > 5:
                print("Should be used as `pytorch_transformers gpt2 TF_CHECKPOINT PYTORCH_DUMP_OUTPUT [TF_CONFIG]`")
            else:
                TF_CHECKPOINT = sys.argv[2]
                PYTORCH_DUMP_OUTPUT = sys.argv[3]
                if len(sys.argv) == 5:
                    TF_CONFIG = sys.argv[4]
                else:
                    TF_CONFIG = ""
                convert_gpt2_checkpoint_to_pytorch(TF_CHECKPOINT, TF_CONFIG, PYTORCH_DUMP_OUTPUT)
        elif sys.argv[1] == "xlnet":
            try:
                from .convert_xlnet_checkpoint_to_pytorch import convert_xlnet_checkpoint_to_pytorch
            except ImportError:
                print("pytorch_transformers can only be used from the commandline to convert TensorFlow models in PyTorch, "
                    "In that case, it requires TensorFlow to be installed. Please see "
                    "https://www.tensorflow.org/install/ for installation instructions.")
                raise

            if len(sys.argv) < 5 or len(sys.argv) > 6:
                print("Should be used as `pytorch_transformers xlnet TF_CHECKPOINT TF_CONFIG PYTORCH_DUMP_OUTPUT [FINETUNING_TASK_NAME]`")
            else:
                TF_CHECKPOINT = sys.argv[2]
                TF_CONFIG = sys.argv[3]
                PYTORCH_DUMP_OUTPUT = sys.argv[4]
                if len(sys.argv) == 6:
                    FINETUNING_TASK = sys.argv[5]
                else:
                    FINETUNING_TASK = None

                convert_xlnet_checkpoint_to_pytorch(TF_CHECKPOINT,
                                                    TF_CONFIG,
                                                    PYTORCH_DUMP_OUTPUT,
                                                    FINETUNING_TASK)
        elif sys.argv[1] == "xlm":
            from .convert_xlm_checkpoint_to_pytorch import convert_xlm_checkpoint_to_pytorch

            if len(sys.argv) != 4:
                print("Should be used as `pytorch_transformers xlm XLM_CHECKPOINT_PATH PYTORCH_DUMP_OUTPUT`")
            else:
                XLM_CHECKPOINT_PATH = sys.argv[2]
                PYTORCH_DUMP_OUTPUT = sys.argv[3]

                convert_xlm_checkpoint_to_pytorch(XLM_CHECKPOINT_PATH, PYTORCH_DUMP_OUTPUT)

if __name__ == '__main__':
    main()


==> pytorch_transformers/convert_gpt2_checkpoint_to_pytorch.py <==
"""Convert OpenAI GPT checkpoint."""

from __future__ import absolute_import, division, print_function

import argparse
from io import open

import torch

from pytorch_transformers.modeling_gpt2 import (CONFIG_NAME, WEIGHTS_NAME,
                                                     GPT2Config,
                                                     GPT2Model,
                                                     load_tf_weights_in_gpt2)

import logging
logging.basicConfig(level=logging.INFO)


def convert_gpt2_checkpoint_to_pytorch(gpt2_checkpoint_path, gpt2_config_file, pytorch_dump_folder_path):
    if gpt2_config_file == "":
        config = GPT2Config()
    else:
        config = GPT2Config(gpt2_config_file)
    model = GPT2Model(config)
    load_tf_weights_in_gpt2(model, config, gpt2_checkpoint_path)
    pytorch_weights_dump_path = pytorch_dump_folder_path + '/' + WEIGHTS_NAME
    pytorch_config_dump_path = pytorch_dump_folder_path + '/' + CONFIG_NAME
    print("Save PyTorch model to {}".format(pytorch_weights_dump_path))
    torch.save(model.state_dict(), pytorch_weights_dump_path)
    print("Save configuration file to {}".format(pytorch_config_dump_path))
    with open(pytorch_config_dump_path, "w", encoding="utf-8") as f:
        f.write(config.to_json_string())


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--gpt2_checkpoint_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the TensorFlow checkpoint path.")
    parser.add_argument("--pytorch_dump_folder_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the output PyTorch model.")
    parser.add_argument("--gpt2_config_file",
                        default = "",
                        type = str,
                        help = "An optional config json file corresponding to the pre-trained OpenAI model. \n"
                            "This specifies the model architecture.")
    args = parser.parse_args()
    convert_gpt2_checkpoint_to_pytorch(args.gpt2_checkpoint_path,
                                         args.gpt2_config_file,
                                         args.pytorch_dump_folder_path)


==> pytorch_transformers/convert_openai_checkpoint_to_pytorch.py <==
"""Convert OpenAI GPT checkpoint."""

from __future__ import absolute_import, division, print_function

import argparse
from io import open

import torch

from pytorch_transformers.modeling_openai import (CONFIG_NAME, WEIGHTS_NAME,
                                                     OpenAIGPTConfig,
                                                     OpenAIGPTModel,
                                                     load_tf_weights_in_openai_gpt)

import logging
logging.basicConfig(level=logging.INFO)


def convert_openai_checkpoint_to_pytorch(openai_checkpoint_folder_path, openai_config_file, pytorch_dump_folder_path):
    if openai_config_file == "":
        config = OpenAIGPTConfig()
    else:
        config = OpenAIGPTConfig(openai_config_file)
    model = OpenAIGPTModel(config)
    load_tf_weights_in_openai_gpt(model, config, openai_checkpoint_folder_path)
    pytorch_weights_dump_path = pytorch_dump_folder_path + '/' + WEIGHTS_NAME
    pytorch_config_dump_path = pytorch_dump_folder_path + '/' + CONFIG_NAME
    print("Save PyTorch model to {}".format(pytorch_weights_dump_path))
    torch.save(model.state_dict(), pytorch_weights_dump_path)
    print("Save configuration file to {}".format(pytorch_config_dump_path))
    with open(pytorch_config_dump_path, "w", encoding="utf-8") as f:
        f.write(config.to_json_string())


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--openai_checkpoint_folder_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the TensorFlow checkpoint path.")
    parser.add_argument("--pytorch_dump_folder_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the output PyTorch model.")
    parser.add_argument("--openai_config_file",
                        default = "",
                        type = str,
                        help = "An optional config json file corresponding to the pre-trained OpenAI model. \n"
                            "This specifies the model architecture.")
    args = parser.parse_args()
    convert_openai_checkpoint_to_pytorch(args.openai_checkpoint_folder_path,
                                         args.openai_config_file,
                                         args.pytorch_dump_folder_path)


==> pytorch_transformers/convert_pytorch_checkpoint_to_tf.py <==

"""Convert Huggingface Pytorch checkpoint to Tensorflow checkpoint."""

import os
import argparse
import torch
import numpy as np
import tensorflow as tf
from pytorch_transformers.modeling import BertModel


def convert_pytorch_checkpoint_to_tf(model:BertModel, ckpt_dir:str, model_name:str):

    """
    :param model:BertModel Pytorch model instance to be converted
    :param ckpt_dir: Tensorflow model directory
    :param model_name: model name
    :return:

    Currently supported HF models:
        Y BertModel
        N BertForMaskedLM
        N BertForPreTraining
        N BertForMultipleChoice
        N BertForNextSentencePrediction
        N BertForSequenceClassification
        N BertForQuestionAnswering
    """

    tensors_to_transpose = (
        "dense.weight",
        "attention.self.query",
        "attention.self.key",
        "attention.self.value"
    )

    var_map = (
        ('layer.', 'layer_'),
        ('word_embeddings.weight', 'word_embeddings'),
        ('position_embeddings.weight', 'position_embeddings'),
        ('token_type_embeddings.weight', 'token_type_embeddings'),
        ('.', '/'),
        ('LayerNorm/weight', 'LayerNorm/gamma'),
        ('LayerNorm/bias', 'LayerNorm/beta'),
        ('weight', 'kernel')
    )

    if not os.path.isdir(ckpt_dir):
        os.makedirs(ckpt_dir)

    state_dict = model.state_dict()

    def to_tf_var_name(name:str):
        for patt, repl in iter(var_map):
            name = name.replace(patt, repl)
        return 'bert/{}'.format(name)

    def create_tf_var(tensor:np.ndarray, name:str, session:tf.Session):
        tf_dtype = tf.dtypes.as_dtype(tensor.dtype)
        tf_var = tf.get_variable(dtype=tf_dtype, shape=tensor.shape, name=name, initializer=tf.zeros_initializer())
        session.run(tf.variables_initializer([tf_var]))
        session.run(tf_var)
        return tf_var

    tf.reset_default_graph()
    with tf.Session() as session:
        for var_name in state_dict:
            tf_name = to_tf_var_name(var_name)
            torch_tensor = state_dict[var_name].numpy()
            if any([x in var_name for x in tensors_to_transpose]):
                torch_tensor = torch_tensor.T
            tf_var = create_tf_var(tensor=torch_tensor, name=tf_name, session=session)
            tf.keras.backend.set_value(tf_var, torch_tensor)
            tf_weight = session.run(tf_var)
            print("Successfully created {}: {}".format(tf_name, np.allclose(tf_weight, torch_tensor)))

        saver = tf.train.Saver(tf.trainable_variables())
        saver.save(session, os.path.join(ckpt_dir, model_name.replace("-", "_") + ".ckpt"))


def main(raw_args=None):
    parser = argparse.ArgumentParser()
    parser.add_argument("--model_name",
                        type=str,
                        required=True,
                        help="model name e.g. bert-base-uncased")
    parser.add_argument("--cache_dir",
                        type=str,
                        default=None,
                        required=False,
                        help="Directory containing pytorch model")
    parser.add_argument("--pytorch_model_path",
                        type=str,
                        required=True,
                        help="/path/to/<pytorch-model-name>.bin")
    parser.add_argument("--tf_cache_dir",
                        type=str,
                        required=True,
                        help="Directory in which to save tensorflow model")
    args = parser.parse_args(raw_args)
    
    model = BertModel.from_pretrained(
        pretrained_model_name_or_path=args.model_name,
        state_dict=torch.load(args.pytorch_model_path),
        cache_dir=args.cache_dir
    )
    
    convert_pytorch_checkpoint_to_tf(
        model=model,
        ckpt_dir=args.tf_cache_dir,
        model_name=args.model_name
    )


if __name__ == "__main__":
    main()


==> pytorch_transformers/convert_tf_checkpoint_to_pytorch.py <==
"""Convert BERT checkpoint."""

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import argparse
import torch

from pytorch_transformers.modeling_bert import BertConfig, BertForPreTraining, load_tf_weights_in_bert

import logging
logging.basicConfig(level=logging.INFO)

def convert_tf_checkpoint_to_pytorch(tf_checkpoint_path, bert_config_file, pytorch_dump_path):
    config = BertConfig.from_json_file(bert_config_file)
    print("Building PyTorch model from configuration: {}".format(str(config)))
    model = BertForPreTraining(config)
    load_tf_weights_in_bert(model, config, tf_checkpoint_path)
    print("Save PyTorch model to {}".format(pytorch_dump_path))
    torch.save(model.state_dict(), pytorch_dump_path)


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--tf_checkpoint_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the TensorFlow checkpoint path.")
    parser.add_argument("--bert_config_file",
                        default = None,
                        type = str,
                        required = True,
                        help = "The config json file corresponding to the pre-trained BERT model. \n"
                            "This specifies the model architecture.")
    parser.add_argument("--pytorch_dump_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the output PyTorch model.")
    args = parser.parse_args()
    convert_tf_checkpoint_to_pytorch(args.tf_checkpoint_path,
                                     args.bert_config_file,
                                     args.pytorch_dump_path)


==> pytorch_transformers/convert_transfo_xl_checkpoint_to_pytorch.py <==
"""Convert Transformer XL checkpoint and datasets."""

from __future__ import absolute_import, division, print_function

import argparse
import os
import sys
from io import open

import torch

import pytorch_transformers.tokenization_transfo_xl as data_utils

from pytorch_transformers import CONFIG_NAME, WEIGHTS_NAME
from pytorch_transformers.modeling_transfo_xl import (TransfoXLConfig, TransfoXLLMHeadModel,
                                                      load_tf_weights_in_transfo_xl)
from pytorch_transformers.tokenization_transfo_xl import (CORPUS_NAME, VOCAB_FILES_NAMES)

if sys.version_info[0] == 2:
    import cPickle as pickle
else:
    import pickle

import logging
logging.basicConfig(level=logging.INFO)

data_utils.Vocab = data_utils.TransfoXLTokenizer
data_utils.Corpus = data_utils.TransfoXLCorpus
sys.modules['data_utils'] = data_utils
sys.modules['vocabulary'] = data_utils

def convert_transfo_xl_checkpoint_to_pytorch(tf_checkpoint_path,
                                             transfo_xl_config_file,
                                             pytorch_dump_folder_path,
                                             transfo_xl_dataset_file):
    if transfo_xl_dataset_file:
        with open(transfo_xl_dataset_file, "rb") as fp:
            corpus = pickle.load(fp, encoding="latin1")
        pytorch_vocab_dump_path = pytorch_dump_folder_path + '/' + VOCAB_FILES_NAMES['pretrained_vocab_file']
        print("Save vocabulary to {}".format(pytorch_vocab_dump_path))
        corpus_vocab_dict = corpus.vocab.__dict__
        torch.save(corpus_vocab_dict, pytorch_vocab_dump_path)

        corpus_dict_no_vocab = corpus.__dict__
        corpus_dict_no_vocab.pop('vocab', None)
        pytorch_dataset_dump_path = pytorch_dump_folder_path + '/' + CORPUS_NAME
        print("Save dataset to {}".format(pytorch_dataset_dump_path))
        torch.save(corpus_dict_no_vocab, pytorch_dataset_dump_path)

    if tf_checkpoint_path:
        config_path = os.path.abspath(transfo_xl_config_file)
        tf_path = os.path.abspath(tf_checkpoint_path)

        print("Converting Transformer XL checkpoint from {} with config at {}".format(tf_path, config_path))
        if transfo_xl_config_file == "":
            config = TransfoXLConfig()
        else:
            config = TransfoXLConfig(transfo_xl_config_file)
        print("Building PyTorch model from configuration: {}".format(str(config)))
        model = TransfoXLLMHeadModel(config)

        model = load_tf_weights_in_transfo_xl(model, config, tf_path)
        pytorch_weights_dump_path = os.path.join(pytorch_dump_folder_path, WEIGHTS_NAME)
        pytorch_config_dump_path = os.path.join(pytorch_dump_folder_path, CONFIG_NAME)
        print("Save PyTorch model to {}".format(os.path.abspath(pytorch_weights_dump_path)))
        torch.save(model.state_dict(), pytorch_weights_dump_path)
        print("Save configuration file to {}".format(os.path.abspath(pytorch_config_dump_path)))
        with open(pytorch_config_dump_path, "w", encoding="utf-8") as f:
            f.write(config.to_json_string())


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--pytorch_dump_folder_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the folder to store the PyTorch model or dataset/vocab.")
    parser.add_argument("--tf_checkpoint_path",
                        default = "",
                        type = str,
                        help = "An optional path to a TensorFlow checkpoint path to be converted.")
    parser.add_argument("--transfo_xl_config_file",
                        default = "",
                        type = str,
                        help = "An optional config json file corresponding to the pre-trained BERT model. \n"
                            "This specifies the model architecture.")
    parser.add_argument("--transfo_xl_dataset_file",
                        default = "",
                        type = str,
                        help = "An optional dataset file to be converted in a vocabulary.")
    args = parser.parse_args()
    convert_transfo_xl_checkpoint_to_pytorch(args.tf_checkpoint_path,
                                     args.transfo_xl_config_file,
                                     args.pytorch_dump_folder_path,
                                     args.transfo_xl_dataset_file)


==> pytorch_transformers/convert_xlm_checkpoint_to_pytorch.py <==
"""Convert OpenAI GPT checkpoint."""

from __future__ import absolute_import, division, print_function

import argparse
import json
from io import open

import torch
import numpy

from pytorch_transformers.modeling_utils import CONFIG_NAME, WEIGHTS_NAME
from pytorch_transformers.tokenization_xlm import VOCAB_FILES_NAMES

import logging
logging.basicConfig(level=logging.INFO)

def convert_xlm_checkpoint_to_pytorch(xlm_checkpoint_path, pytorch_dump_folder_path):
    chkpt = torch.load(xlm_checkpoint_path, map_location='cpu')

    model = chkpt['model']

    config = chkpt['params']
    config = dict((n, v) for n, v in config.items() if not isinstance(v, (torch.FloatTensor, numpy.ndarray)))

    vocab = chkpt['dico_word2id']
    vocab = dict((s + '</w>' if s.find('@@') == -1 and i > 13 else s.replace('@@', ''), i) for s, i in vocab.items())
    pytorch_weights_dump_path = pytorch_dump_folder_path + '/' + WEIGHTS_NAME
    pytorch_config_dump_path = pytorch_dump_folder_path + '/' + CONFIG_NAME
    pytorch_vocab_dump_path = pytorch_dump_folder_path + '/' +  VOCAB_FILES_NAMES['vocab_file']

    print("Save PyTorch model to {}".format(pytorch_weights_dump_path))
    torch.save(model, pytorch_weights_dump_path)

    print("Save configuration file to {}".format(pytorch_config_dump_path))
    with open(pytorch_config_dump_path, "w", encoding="utf-8") as f:
        f.write(json.dumps(config, indent=2) + "\n")

    print("Save vocab file to {}".format(pytorch_config_dump_path))
    with open(pytorch_vocab_dump_path, "w", encoding="utf-8") as f:
        f.write(json.dumps(vocab, indent=2) + "\n")


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--xlm_checkpoint_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path the official PyTorch dump.")
    parser.add_argument("--pytorch_dump_folder_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the output PyTorch model.")
    args = parser.parse_args()
    convert_xlm_checkpoint_to_pytorch(args.xlm_checkpoint_path, args.pytorch_dump_folder_path)


==> pytorch_transformers/convert_xlnet_checkpoint_to_pytorch.py <==
"""Convert BERT checkpoint."""

from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import os
import argparse
import torch

from pytorch_transformers.modeling_xlnet import (CONFIG_NAME, WEIGHTS_NAME,
                                                    XLNetConfig,
                                                    XLNetLMHeadModel, XLNetForQuestionAnswering,
                                                    XLNetForSequenceClassification,
                                                    load_tf_weights_in_xlnet)

GLUE_TASKS_NUM_LABELS = {
    "cola": 2,
    "mnli": 3,
    "mrpc": 2,
    "sst-2": 2,
    "sts-b": 1,
    "qqp": 2,
    "qnli": 2,
    "rte": 2,
    "wnli": 2,
}

import logging
logging.basicConfig(level=logging.INFO)

def convert_xlnet_checkpoint_to_pytorch(tf_checkpoint_path, bert_config_file, pytorch_dump_folder_path, finetuning_task=None):
    config = XLNetConfig.from_json_file(bert_config_file)

    finetuning_task = finetuning_task.lower() if finetuning_task is not None else ""
    if finetuning_task in GLUE_TASKS_NUM_LABELS:
        print("Building PyTorch XLNetForSequenceClassification model from configuration: {}".format(str(config)))
        config.finetuning_task = finetuning_task
        config.num_labels = GLUE_TASKS_NUM_LABELS[finetuning_task]
        model = XLNetForSequenceClassification(config)
    elif 'squad' in finetuning_task:
        config.finetuning_task = finetuning_task
        model = XLNetForQuestionAnswering(config)
    else:
        model = XLNetLMHeadModel(config)
    load_tf_weights_in_xlnet(model, config, tf_checkpoint_path)
    pytorch_weights_dump_path = os.path.join(pytorch_dump_folder_path, WEIGHTS_NAME)
    pytorch_config_dump_path = os.path.join(pytorch_dump_folder_path, CONFIG_NAME)
    print("Save PyTorch model to {}".format(os.path.abspath(pytorch_weights_dump_path)))
    torch.save(model.state_dict(), pytorch_weights_dump_path)
    print("Save configuration file to {}".format(os.path.abspath(pytorch_config_dump_path)))
    with open(pytorch_config_dump_path, "w", encoding="utf-8") as f:
        f.write(config.to_json_string())


if __name__ == "__main__":
    parser = argparse.ArgumentParser()
    parser.add_argument("--tf_checkpoint_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the TensorFlow checkpoint path.")
    parser.add_argument("--xlnet_config_file",
                        default = None,
                        type = str,
                        required = True,
                        help = "The config json file corresponding to the pre-trained XLNet model. \n"
                               "This specifies the model architecture.")
    parser.add_argument("--pytorch_dump_folder_path",
                        default = None,
                        type = str,
                        required = True,
                        help = "Path to the folder to store the PyTorch model or dataset/vocab.")
    parser.add_argument("--finetuning_task",
                        default = None,
                        type = str,
                        help = "Name of a task on which the XLNet TensorFloaw model was fine-tuned")
    args = parser.parse_args()
    print(args)

    convert_xlnet_checkpoint_to_pytorch(args.tf_checkpoint_path,
                                        args.xlnet_config_file,
                                        args.pytorch_dump_folder_path,
                                        args.finetuning_task)


==> pytorch_transformers/file_utils.py <==
"""
Utilities for working with the local dataset cache.
This file is adapted from the AllenNLP library at https://github.com/allenai/allennlp
Copyright by the AllenNLP authors.
"""
from __future__ import (absolute_import, division, print_function, unicode_literals)

import sys
import json
import logging
import os
import shutil
import tempfile
import fnmatch
from functools import wraps
from hashlib import sha256
from io import open

import boto3
import requests
from botocore.exceptions import ClientError
from tqdm import tqdm

try:
    from torch.hub import _get_torch_home
    torch_cache_home = _get_torch_home()
except ImportError:
    torch_cache_home = os.path.expanduser(
        os.getenv('TORCH_HOME', os.path.join(
            os.getenv('XDG_CACHE_HOME', '~/.cache'), 'torch')))
default_cache_path = os.path.join(torch_cache_home, 'pytorch_transformers')

try:
    from urllib.parse import urlparse
except ImportError:
    from urlparse import urlparse

try:
    from pathlib import Path
    PYTORCH_PRETRAINED_BERT_CACHE = Path(
        os.getenv('PYTORCH_TRANSFORMERS_CACHE', os.getenv('PYTORCH_PRETRAINED_BERT_CACHE', default_cache_path)))
except (AttributeError, ImportError):
    PYTORCH_PRETRAINED_BERT_CACHE = os.getenv('PYTORCH_TRANSFORMERS_CACHE',
                                              os.getenv('PYTORCH_PRETRAINED_BERT_CACHE',
                                                        default_cache_path))

PYTORCH_TRANSFORMERS_CACHE = PYTORCH_PRETRAINED_BERT_CACHE  # Kept for backward compatibility

logger = logging.getLogger(__name__)  # pylint: disable=invalid-name


def url_to_filename(url, etag=None):
    """
    Convert `url` into a hashed filename in a repeatable way.
    If `etag` is specified, append its hash to the url's, delimited
    by a period.
    """
    url_bytes = url.encode('utf-8')
    url_hash = sha256(url_bytes)
    filename = url_hash.hexdigest()

    if etag:
        etag_bytes = etag.encode('utf-8')
        etag_hash = sha256(etag_bytes)
        filename += '.' + etag_hash.hexdigest()

    return filename


def filename_to_url(filename, cache_dir=None):
    """
    Return the url and etag (which may be ``None``) stored for `filename`.
    Raise ``EnvironmentError`` if `filename` or its stored metadata do not exist.
    """
    if cache_dir is None:
        cache_dir = PYTORCH_TRANSFORMERS_CACHE
    if sys.version_info[0] == 3 and isinstance(cache_dir, Path):
        cache_dir = str(cache_dir)

    cache_path = os.path.join(cache_dir, filename)
    if not os.path.exists(cache_path):
        raise EnvironmentError("file {} not found".format(cache_path))

    meta_path = cache_path + '.json'
    if not os.path.exists(meta_path):
        raise EnvironmentError("file {} not found".format(meta_path))

    with open(meta_path, encoding="utf-8") as meta_file:
        metadata = json.load(meta_file)
    url = metadata['url']
    etag = metadata['etag']

    return url, etag


def cached_path(url_or_filename, cache_dir=None):
    """
    Given something that might be a URL (or might be a local path),
    determine which. If it's a URL, download the file and cache it, and
    return the path to the cached file. If it's already a local path,
    make sure the file exists and then return the path.
    """
    if cache_dir is None:
        cache_dir = PYTORCH_TRANSFORMERS_CACHE
    if sys.version_info[0] == 3 and isinstance(url_or_filename, Path):
        url_or_filename = str(url_or_filename)
    if sys.version_info[0] == 3 and isinstance(cache_dir, Path):
        cache_dir = str(cache_dir)

    parsed = urlparse(url_or_filename)

    if parsed.scheme in ('http', 'https', 's3'):
        return get_from_cache(url_or_filename, cache_dir)
    elif os.path.exists(url_or_filename):
        return url_or_filename
    elif parsed.scheme == '':
        raise EnvironmentError("file {} not found".format(url_or_filename))
    else:
        raise ValueError("unable to parse {} as a URL or as a local path".format(url_or_filename))


def split_s3_path(url):
    """Split a full s3 path into the bucket name and path."""
    parsed = urlparse(url)
    if not parsed.netloc or not parsed.path:
        raise ValueError("bad s3 path {}".format(url))
    bucket_name = parsed.netloc
    s3_path = parsed.path
    if s3_path.startswith("/"):
        s3_path = s3_path[1:]
    return bucket_name, s3_path


def s3_request(func):
    """
    Wrapper function for s3 requests in order to create more helpful error
    messages.
    """

    @wraps(func)
    def wrapper(url, *args, **kwargs):
        try:
            return func(url, *args, **kwargs)
        except ClientError as exc:
            if int(exc.response["Error"]["Code"]) == 404:
                raise EnvironmentError("file {} not found".format(url))
            else:
                raise

    return wrapper


@s3_request
def s3_etag(url):
    """Check ETag on S3 object."""
    s3_resource = boto3.resource("s3")
    bucket_name, s3_path = split_s3_path(url)
    s3_object = s3_resource.Object(bucket_name, s3_path)
    return s3_object.e_tag


@s3_request
def s3_get(url, temp_file):
    """Pull a file directly from S3."""
    s3_resource = boto3.resource("s3")
    bucket_name, s3_path = split_s3_path(url)
    s3_resource.Bucket(bucket_name).download_fileobj(s3_path, temp_file)


def http_get(url, temp_file):
    req = requests.get(url, stream=True)
    content_length = req.headers.get('Content-Length')
    total = int(content_length) if content_length is not None else None
    progress = tqdm(unit="B", total=total)
    for chunk in req.iter_content(chunk_size=1024):
        if chunk: # filter out keep-alive new chunks
            progress.update(len(chunk))
            temp_file.write(chunk)
    progress.close()


def get_from_cache(url, cache_dir=None):
    """
    Given a URL, look for the corresponding dataset in the local cache.
    If it's not there, download it. Then return the path to the cached file.
    """
    if cache_dir is None:
        cache_dir = PYTORCH_TRANSFORMERS_CACHE
    if sys.version_info[0] == 3 and isinstance(cache_dir, Path):
        cache_dir = str(cache_dir)
    if sys.version_info[0] == 2 and not isinstance(cache_dir, str):
        cache_dir = str(cache_dir)

    if not os.path.exists(cache_dir):
        os.makedirs(cache_dir)
    if url.startswith("s3://"):
        etag = s3_etag(url)
    else:
        try:
            response = requests.head(url, allow_redirects=True)
            if response.status_code != 200:
                etag = None
            else:
                etag = response.headers.get("ETag")
        except EnvironmentError:
            etag = None

    if sys.version_info[0] == 2 and etag is not None:
        etag = etag.decode('utf-8')
    filename = url_to_filename(url, etag)
    cache_path = os.path.join(cache_dir, filename)
    if not os.path.exists(cache_path) and etag is None:
        matching_files = fnmatch.filter(os.listdir(cache_dir), filename + '.*')
        matching_files = list(filter(lambda s: not s.endswith('.json'), matching_files))
        if matching_files:
            cache_path = os.path.join(cache_dir, matching_files[-1])

    if not os.path.exists(cache_path):
        with tempfile.NamedTemporaryFile() as temp_file:
            logger.info("%s not found in cache, downloading to %s", url, temp_file.name)
            if url.startswith("s3://"):
                s3_get(url, temp_file)
            else:
                http_get(url, temp_file)
            temp_file.flush()
            temp_file.seek(0)

            logger.info("copying %s to cache at %s", temp_file.name, cache_path)
            with open(cache_path, 'wb') as cache_file:
                shutil.copyfileobj(temp_file, cache_file)

            logger.info("creating metadata file for %s", cache_path)
            meta = {'url': url, 'etag': etag}
            meta_path = cache_path + '.json'
            with open(meta_path, 'w') as meta_file:
                output_string = json.dumps(meta)
                if sys.version_info[0] == 2 and isinstance(output_string, str):
                    output_string = unicode(output_string, 'utf-8')  # The beauty of python 2
                meta_file.write(output_string)

            logger.info("removing temp file %s", temp_file.name)

    return cache_path


==> pytorch_transformers/modeling_auto.py <==
""" Auto Model class. """

from __future__ import absolute_import, division, print_function, unicode_literals

import logging

import torch
import torch.nn as nn
from torch.nn import CrossEntropyLoss, MSELoss
from torch.nn.parameter import Parameter

from .modeling_bert import BertConfig, BertModel
from .modeling_openai import OpenAIGPTConfig, OpenAIGPTModel
from .modeling_gpt2 import GPT2Config, GPT2Model
from .modeling_transfo_xl import TransfoXLConfig, TransfoXLModel
from .modeling_xlnet import XLNetConfig, XLNetModel
from .modeling_xlm import XLMConfig, XLMModel

from .modeling_utils import PreTrainedModel, SequenceSummary

logger = logging.getLogger(__name__)

class AutoConfig(object):
    r""":class:`~pytorch_transformers.AutoConfig` is a generic configuration class
        that will be instantiated as one of the configuration classes of the library
        when created with the `AutoConfig.from_pretrained(pretrained_model_name_or_path)`
        class method.

        The `from_pretrained()` method take care of returning the correct model class instance
        using pattern matching on the `pretrained_model_name_or_path` string.

        The base model class to instantiate is selected as the first pattern matching
        in the `pretrained_model_name_or_path` string (in the following order):
            - contains `bert`: BertConfig (Bert model)
            - contains `openai-gpt`: OpenAIGPTConfig (OpenAI GPT model)
            - contains `gpt2`: GPT2Config (OpenAI GPT-2 model)
            - contains `transfo-xl`: TransfoXLConfig (Transformer-XL model)
            - contains `xlnet`: XLNetConfig (XLNet model)
            - contains `xlm`: XLMConfig (XLM model)

        This class cannot be instantiated using `__init__()` (throw an error).
    """
    def __init__(self):
        raise EnvironmentError("AutoConfig is designed to be instantiated "
            "using the `AutoConfig.from_pretrained(pretrained_model_name_or_path)` method.")

    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, **kwargs):
        r""" Instantiate a one of the configuration classes of the library
        from a pre-trained model configuration.

        The configuration class to instantiate is selected as the first pattern matching
        in the `pretrained_model_name_or_path` string (in the following order):
            - contains `bert`: BertConfig (Bert model)
            - contains `openai-gpt`: OpenAIGPTConfig (OpenAI GPT model)
            - contains `gpt2`: GPT2Config (OpenAI GPT-2 model)
            - contains `transfo-xl`: TransfoXLConfig (Transformer-XL model)
            - contains `xlnet`: XLNetConfig (XLNet model)
            - contains `xlm`: XLMConfig (XLM model)

        Params:
            **pretrained_model_name_or_path**: either:
                - a string with the `shortcut name` of a pre-trained model configuration to load from cache
                    or download and cache if not already stored in cache (e.g. 'bert-base-uncased').
                - a path to a `directory` containing a configuration file saved
                    using the `save_pretrained(save_directory)` method.
                - a path or url to a saved configuration `file`.
            **cache_dir**: (`optional`) string:
                Path to a directory in which a downloaded pre-trained model
                configuration should be cached if the standard cache should not be used.
            **return_unused_kwargs**: (`optional`) bool:
                - If False, then this function returns just the final configuration object.
                - If True, then this functions returns a tuple `(config, unused_kwargs)` where `unused_kwargs`
                is a dictionary consisting of the key/value pairs whose keys are not configuration attributes:
                ie the part of kwargs which has not been used to update `config` and is otherwise ignored.
            **kwargs**: (`optional`) dict:
                Dictionary of key/value pairs with which to update the configuration object after loading.
                - The values in kwargs of any keys which are configuration attributes will be used
                to override the loaded values.
                - Behavior concerning key/value pairs whose keys are *not* configuration attributes is controlled
                by the `return_unused_kwargs` keyword parameter.

        Examples::

            config = AutoConfig.from_pretrained('bert-base-uncased')    # Download configuration from S3 and cache.
            config = AutoConfig.from_pretrained('./test/bert_saved_model/')  # E.g. config (or model) was saved using `save_pretrained('./test/saved_model/')`
            config = AutoConfig.from_pretrained('./test/bert_saved_model/my_configuration.json')
            config = AutoConfig.from_pretrained('bert-base-uncased', output_attention=True, foo=False)
            assert config.output_attention == True
            config, unused_kwargs = AutoConfig.from_pretrained('bert-base-uncased', output_attention=True,
                                                               foo=False, return_unused_kwargs=True)
            assert config.output_attention == True
            assert unused_kwargs == {'foo': False}

        """
        if 'bert' in pretrained_model_name_or_path:
            return BertConfig.from_pretrained(pretrained_model_name_or_path, **kwargs)
        elif 'openai-gpt' in pretrained_model_name_or_path:
            return OpenAIGPTConfig.from_pretrained(pretrained_model_name_or_path, **kwargs)
        elif 'gpt2' in pretrained_model_name_or_path:
            return GPT2Config.from_pretrained(pretrained_model_name_or_path, **kwargs)
        elif 'transfo-xl' in pretrained_model_name_or_path:
            return TransfoXLConfig.from_pretrained(pretrained_model_name_or_path, **kwargs)
        elif 'xlnet' in pretrained_model_name_or_path:
            return XLNetConfig.from_pretrained(pretrained_model_name_or_path, **kwargs)
        elif 'xlm' in pretrained_model_name_or_path:
            return XLMConfig.from_pretrained(pretrained_model_name_or_path, **kwargs)

        raise ValueError("Unrecognized model identifier in {}. Should contains one of "
                         "'bert', 'openai-gpt', 'gpt2', 'transfo-xl', 'xlnet', "
                         "'xlm'".format(pretrained_model_name_or_path))


class AutoModel(object):
    r"""
        :class:`~pytorch_transformers.AutoModel` is a generic model class
        that will be instantiated as one of the base model classes of the library
        when created with the `AutoModel.from_pretrained(pretrained_model_name_or_path)`
        class method.

        The `from_pretrained()` method take care of returning the correct model class instance
        using pattern matching on the `pretrained_model_name_or_path` string.

        The base model class to instantiate is selected as the first pattern matching
        in the `pretrained_model_name_or_path` string (in the following order):
            - contains `bert`: BertConfig (Bert model)
            - contains `openai-gpt`: OpenAIGPTConfig (OpenAI GPT model)
            - contains `gpt2`: GPT2Config (OpenAI GPT-2 model)
            - contains `transfo-xl`: TransfoXLConfig (Transformer-XL model)
            - contains `xlnet`: XLNetConfig (XLNet model)
            - contains `xlm`: XLMConfig (XLM model)

        This class cannot be instantiated using `__init__()` (throw an error).
    """
    def __init__(self):
        raise EnvironmentError("AutoModel is designed to be instantiated "
            "using the `AutoModel.from_pretrained(pretrained_model_name_or_path)` method.")

    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, *model_args, **kwargs):
        r""" Instantiate a one of the base model classes of the library
        from a pre-trained model configuration.

        The base model class to instantiate is selected as the first pattern matching
        in the `pretrained_model_name_or_path` string (in the following order):
            - contains `bert`: BertConfig (Bert model)
            - contains `openai-gpt`: OpenAIGPTConfig (OpenAI GPT model)
            - contains `gpt2`: GPT2Config (OpenAI GPT-2 model)
            - contains `transfo-xl`: TransfoXLConfig (Transformer-XL model)
            - contains `xlnet`: XLNetConfig (XLNet model)
            - contains `xlm`: XLMConfig (XLM model)

            The model is set in evaluation mode by default using `model.eval()` (Dropout modules are deactivated)
            To train the model, you should first set it back in training mode with `model.train()`

        Params:
            **pretrained_model_name_or_path**: either:
                - a string with the `shortcut name` of a pre-trained model to load from cache
                    or download and cache if not already stored in cache (e.g. 'bert-base-uncased').
                - a path to a `directory` containing a configuration file saved
                    using the `save_pretrained(save_directory)` method.
                - a path or url to a tensorflow index checkpoint `file` (e.g. `./tf_model/model.ckpt.index`).
                    In this case, ``from_tf`` should be set to True and a configuration object should be
                    provided as `config` argument. This loading option is slower than converting the TensorFlow
                    checkpoint in a PyTorch model using the provided conversion scripts and loading
                    the PyTorch model afterwards.
            **model_args**: (`optional`) Sequence:
                All remaning positional arguments will be passed to the underlying model's __init__ function
            **config**: an optional configuration for the model to use instead of an automatically loaded configuation.
                Configuration can be automatically loaded when:
                - the model is a model provided by the library (loaded with a `shortcut name` of a pre-trained model), or
                - the model was saved using the `save_pretrained(save_directory)` (loaded by suppling the save directory).
            **state_dict**: an optional state dictionnary for the model to use instead of a state dictionary loaded
                from saved weights file.
                This option can be used if you want to create a model from a pretrained configuration but load your own weights.
                In this case though, you should check if using `save_pretrained(dir)` and `from_pretrained(save_directory)` is not
                a simpler option.
            **cache_dir**: (`optional`) string:
                Path to a directory in which a downloaded pre-trained model
                configuration should be cached if the standard cache should not be used.
            **output_loading_info**: (`optional`) boolean:
                Set to ``True`` to also return a dictionnary containing missing keys, unexpected keys and error messages.
            **kwargs**: (`optional`) dict:
                Dictionary of key, values to update the configuration object after loading.
                Can be used to override selected configuration parameters. E.g. ``output_attention=True``.

               - If a configuration is provided with `config`, **kwargs will be directly passed
                 to the underlying model's __init__ method.
               - If a configuration is not provided, **kwargs will be first passed to the pretrained
                 model configuration class loading function (`PretrainedConfig.from_pretrained`).
                 Each key of **kwargs that corresponds to a configuration attribute
                 will be used to override said attribute with the supplied **kwargs value.
                 Remaining keys that do not correspond to any configuration attribute will
                 be passed to the underlying model's __init__ function.

        Examples::

            model = AutoModel.from_pretrained('bert-base-uncased')    # Download model and configuration from S3 and cache.
            model = AutoModel.from_pretrained('./test/bert_model/')  # E.g. model was saved using `save_pretrained('./test/saved_model/')`
            model = AutoModel.from_pretrained('bert-base-uncased', output_attention=True)  # Update configuration during loading
            assert model.config.output_attention == True
            config = AutoConfig.from_json_file('./tf_model/bert_tf_model_config.json')
            model = AutoModel.from_pretrained('./tf_model/bert_tf_checkpoint.ckpt.index', from_tf=True, config=config)

        """
        if 'bert' in pretrained_model_name_or_path:
            return BertModel.from_pretrained(pretrained_model_name_or_path, *model_args, **kwargs)
        elif 'openai-gpt' in pretrained_model_name_or_path:
            return OpenAIGPTModel.from_pretrained(pretrained_model_name_or_path, *model_args, **kwargs)
        elif 'gpt2' in pretrained_model_name_or_path:
            return GPT2Model.from_pretrained(pretrained_model_name_or_path, *model_args, **kwargs)
        elif 'transfo-xl' in pretrained_model_name_or_path:
            return TransfoXLModel.from_pretrained(pretrained_model_name_or_path, *model_args, **kwargs)
        elif 'xlnet' in pretrained_model_name_or_path:
            return XLNetModel.from_pretrained(pretrained_model_name_or_path, *model_args, **kwargs)
        elif 'xlm' in pretrained_model_name_or_path:
            return XLMModel.from_pretrained(pretrained_model_name_or_path, *model_args, **kwargs)

        raise ValueError("Unrecognized model identifier in {}. Should contains one of "
                         "'bert', 'openai-gpt', 'gpt2', 'transfo-xl', 'xlnet', "
                         "'xlm'".format(pretrained_model_name_or_path))


==> pytorch_transformers/modeling_bert.py <==
"""PyTorch BERT model. """

from __future__ import absolute_import, division, print_function, unicode_literals

import json
import logging
import math
import os
import sys
from io import open

import torch
from torch import nn
from torch.nn import CrossEntropyLoss, MSELoss

from .modeling_utils import (WEIGHTS_NAME, CONFIG_NAME, PretrainedConfig, PreTrainedModel,
                             prune_linear_layer, add_start_docstrings)

logger = logging.getLogger(__name__)

BERT_PRETRAINED_MODEL_ARCHIVE_MAP = {
    'bert-base-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-uncased-pytorch_model.bin",
    'bert-large-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-pytorch_model.bin",
    'bert-base-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-pytorch_model.bin",
    'bert-large-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-pytorch_model.bin",
    'bert-base-multilingual-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-multilingual-uncased-pytorch_model.bin",
    'bert-base-multilingual-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-multilingual-cased-pytorch_model.bin",
    'bert-base-chinese': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-chinese-pytorch_model.bin",
    'bert-base-german-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-german-cased-pytorch_model.bin",
    'bert-large-uncased-whole-word-masking': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-whole-word-masking-pytorch_model.bin",
    'bert-large-cased-whole-word-masking': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-whole-word-masking-pytorch_model.bin",
    'bert-large-uncased-whole-word-masking-finetuned-squad': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-whole-word-masking-finetuned-squad-pytorch_model.bin",
    'bert-large-cased-whole-word-masking-finetuned-squad': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-whole-word-masking-finetuned-squad-pytorch_model.bin",
    'bert-base-cased-finetuned-mrpc': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-finetuned-mrpc-pytorch_model.bin",
}

BERT_PRETRAINED_CONFIG_ARCHIVE_MAP = {
    'bert-base-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-uncased-config.json",
    'bert-large-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-config.json",
    'bert-base-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-config.json",
    'bert-large-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-config.json",
    'bert-base-multilingual-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-multilingual-uncased-config.json",
    'bert-base-multilingual-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-multilingual-cased-config.json",
    'bert-base-chinese': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-chinese-config.json",
    'bert-base-german-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-german-cased-config.json",
    'bert-large-uncased-whole-word-masking': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-whole-word-masking-config.json",
    'bert-large-cased-whole-word-masking': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-whole-word-masking-config.json",
    'bert-large-uncased-whole-word-masking-finetuned-squad': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-whole-word-masking-finetuned-squad-config.json",
    'bert-large-cased-whole-word-masking-finetuned-squad': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-whole-word-masking-finetuned-squad-config.json",
    'bert-base-cased-finetuned-mrpc': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-finetuned-mrpc-config.json",
}


def load_tf_weights_in_bert(model, config, tf_checkpoint_path):
    """ Load tf checkpoints in a pytorch model.
    """
    try:
        import re
        import numpy as np
        import tensorflow as tf
    except ImportError:
        logger.error("Loading a TensorFlow models in PyTorch, requires TensorFlow to be installed. Please see "
            "https://www.tensorflow.org/install/ for installation instructions.")
        raise
    tf_path = os.path.abspath(tf_checkpoint_path)
    logger.info("Converting TensorFlow checkpoint from {}".format(tf_path))
    init_vars = tf.train.list_variables(tf_path)
    names = []
    arrays = []
    for name, shape in init_vars:
        logger.info("Loading TF weight {} with shape {}".format(name, shape))
        array = tf.train.load_variable(tf_path, name)
        names.append(name)
        arrays.append(array)

    for name, array in zip(names, arrays):
        name = name.split('/')
        if any(n in ["adam_v", "adam_m", "global_step"] for n in name):
            logger.info("Skipping {}".format("/".join(name)))
            continue
        pointer = model
        for m_name in name:
            if re.fullmatch(r'[A-Za-z]+_\d+', m_name):
                l = re.split(r'_(\d+)', m_name)
            else:
                l = [m_name]
            if l[0] == 'kernel' or l[0] == 'gamma':
                pointer = getattr(pointer, 'weight')
            elif l[0] == 'output_bias' or l[0] == 'beta':
                pointer = getattr(pointer, 'bias')
            elif l[0] == 'output_weights':
                pointer = getattr(pointer, 'weight')
            elif l[0] == 'squad':
                pointer = getattr(pointer, 'classifier')
            else:
                try:
                    pointer = getattr(pointer, l[0])
                except AttributeError:
                    logger.info("Skipping {}".format("/".join(name)))
                    continue
            if len(l) >= 2:
                num = int(l[1])
                pointer = pointer[num]
        if m_name[-11:] == '_embeddings':
            pointer = getattr(pointer, 'weight')
        elif m_name == 'kernel':
            array = np.transpose(array)
        try:
            assert pointer.shape == array.shape
        except AssertionError as e:
            e.args += (pointer.shape, array.shape)
            raise
        logger.info("Initialize PyTorch weight {}".format(name))
        pointer.data = torch.from_numpy(array)
    return model


def gelu(x):
    """Implementation of the gelu activation function.
        For information: OpenAI GPT's gelu is slightly different (and gives slightly different results):
        0.5 * x * (1 + torch.tanh(math.sqrt(2 / math.pi) * (x + 0.044715 * torch.pow(x, 3))))
        Also see https://arxiv.org/abs/1606.08415
    """
    return x * 0.5 * (1.0 + torch.erf(x / math.sqrt(2.0)))


def swish(x):
    return x * torch.sigmoid(x)


ACT2FN = {"gelu": gelu, "relu": torch.nn.functional.relu, "swish": swish}


class BertConfig(PretrainedConfig):
    r"""
        :class:`~pytorch_transformers.BertConfig` is the configuration class to store the configuration of a
        `BertModel`.


        Arguments:
            vocab_size_or_config_json_file: Vocabulary size of `inputs_ids` in `BertModel`.
            hidden_size: Size of the encoder layers and the pooler layer.
            num_hidden_layers: Number of hidden layers in the Transformer encoder.
            num_attention_heads: Number of attention heads for each attention layer in
                the Transformer encoder.
            intermediate_size: The size of the "intermediate" (i.e., feed-forward)
                layer in the Transformer encoder.
            hidden_act: The non-linear activation function (function or string) in the
                encoder and pooler. If string, "gelu", "relu" and "swish" are supported.
            hidden_dropout_prob: The dropout probabilitiy for all fully connected
                layers in the embeddings, encoder, and pooler.
            attention_probs_dropout_prob: The dropout ratio for the attention
                probabilities.
            max_position_embeddings: The maximum sequence length that this model might
                ever be used with. Typically set this to something large just in case
                (e.g., 512 or 1024 or 2048).
            type_vocab_size: The vocabulary size of the `token_type_ids` passed into
                `BertModel`.
            initializer_range: The sttdev of the truncated_normal_initializer for
                initializing all weight matrices.
            layer_norm_eps: The epsilon used by LayerNorm.
    """
    pretrained_config_archive_map = BERT_PRETRAINED_CONFIG_ARCHIVE_MAP

    def __init__(self,
                 vocab_size_or_config_json_file=30522,
                 hidden_size=768,
                 num_hidden_layers=12,
                 num_attention_heads=12,
                 intermediate_size=3072,
                 hidden_act="gelu",
                 hidden_dropout_prob=0.1,
                 attention_probs_dropout_prob=0.1,
                 max_position_embeddings=512,
                 type_vocab_size=2,
                 initializer_range=0.02,
                 layer_norm_eps=1e-12,
                 **kwargs):
        super(BertConfig, self).__init__(**kwargs)
        if isinstance(vocab_size_or_config_json_file, str) or (sys.version_info[0] == 2
                        and isinstance(vocab_size_or_config_json_file, unicode)):
            with open(vocab_size_or_config_json_file, "r", encoding='utf-8') as reader:
                json_config = json.loads(reader.read())
            for key, value in json_config.items():
                self.__dict__[key] = value
        elif isinstance(vocab_size_or_config_json_file, int):
            self.vocab_size = vocab_size_or_config_json_file
            self.hidden_size = hidden_size
            self.num_hidden_layers = num_hidden_layers
            self.num_attention_heads = num_attention_heads
            self.hidden_act = hidden_act
            self.intermediate_size = intermediate_size
            self.hidden_dropout_prob = hidden_dropout_prob
            self.attention_probs_dropout_prob = attention_probs_dropout_prob
            self.max_position_embeddings = max_position_embeddings
            self.type_vocab_size = type_vocab_size
            self.initializer_range = initializer_range
            self.layer_norm_eps = layer_norm_eps
        else:
            raise ValueError("First argument must be either a vocabulary size (int)"
                             "or the path to a pretrained model config file (str)")



try:
    from apex.normalization.fused_layer_norm import FusedLayerNorm as BertLayerNorm
except (ImportError, AttributeError) as e:
    logger.info("Better speed can be achieved with apex installed from https://www.github.com/nvidia/apex .")
    class BertLayerNorm(nn.Module):
        def __init__(self, hidden_size, eps=1e-12):
            """Construct a layernorm module in the TF style (epsilon inside the square root).
            """
            super(BertLayerNorm, self).__init__()
            self.weight = nn.Parameter(torch.ones(hidden_size))
            self.bias = nn.Parameter(torch.zeros(hidden_size))
            self.variance_epsilon = eps

        def forward(self, x):
            u = x.mean(-1, keepdim=True)
            s = (x - u).pow(2).mean(-1, keepdim=True)
            x = (x - u) / torch.sqrt(s + self.variance_epsilon)
            return self.weight * x + self.bias

class BertEmbeddings(nn.Module):
    """Construct the embeddings from word, position and token_type embeddings.
    """
    def __init__(self, config):
        super(BertEmbeddings, self).__init__()
        self.word_embeddings = nn.Embedding(config.vocab_size, config.hidden_size, padding_idx=0)
        self.position_embeddings = nn.Embedding(config.max_position_embeddings, config.hidden_size)
        self.token_type_embeddings = nn.Embedding(config.type_vocab_size, config.hidden_size)
        self.LayerNorm = BertLayerNorm(config.hidden_size, eps=config.layer_norm_eps)
        self.dropout = nn.Dropout(config.hidden_dropout_prob)

    def forward(self, input_ids, token_type_ids=None, position_ids=None):
        seq_length = input_ids.size(1)
        if position_ids is None:
            position_ids = torch.arange(seq_length, dtype=torch.long, device=input_ids.device)
            position_ids = position_ids.unsqueeze(0).expand_as(input_ids)
        if token_type_ids is None:
            token_type_ids = torch.zeros_like(input_ids)

        words_embeddings = self.word_embeddings(input_ids)
        position_embeddings = self.position_embeddings(position_ids)
        token_type_embeddings = self.token_type_embeddings(token_type_ids)

        embeddings = words_embeddings + position_embeddings + token_type_embeddings
        embeddings = self.LayerNorm(embeddings)
        embeddings = self.dropout(embeddings)
        return embeddings


class BertSelfAttention(nn.Module):
    def __init__(self, config):
        super(BertSelfAttention, self).__init__()
        if config.hidden_size % config.num_attention_heads != 0:
            raise ValueError(
                "The hidden size (%d) is not a multiple of the number of attention "
                "heads (%d)" % (config.hidden_size, config.num_attention_heads))
        self.output_attentions = config.output_attentions

        self.num_attention_heads = config.num_attention_heads
        self.attention_head_size = int(config.hidden_size / config.num_attention_heads)
        self.all_head_size = self.num_attention_heads * self.attention_head_size

        self.query = nn.Linear(config.hidden_size, self.all_head_size)
        self.key = nn.Linear(config.hidden_size, self.all_head_size)
        self.value = nn.Linear(config.hidden_size, self.all_head_size)

        self.dropout = nn.Dropout(config.attention_probs_dropout_prob)

    def transpose_for_scores(self, x):
        new_x_shape = x.size()[:-1] + (self.num_attention_heads, self.attention_head_size)
        x = x.view(*new_x_shape)
        return x.permute(0, 2, 1, 3)

    def forward(self, hidden_states, attention_mask, head_mask=None):
        mixed_query_layer = self.query(hidden_states)
        mixed_key_layer = self.key(hidden_states)
        mixed_value_layer = self.value(hidden_states)

        query_layer = self.transpose_for_scores(mixed_query_layer)
        key_layer = self.transpose_for_scores(mixed_key_layer)
        value_layer = self.transpose_for_scores(mixed_value_layer)
        attention_scores = torch.matmul(query_layer, key_layer.transpose(-1, -2))
        attention_scores = attention_scores / math.sqrt(self.attention_head_size)
        attention_scores = attention_scores + attention_mask
        attention_probs = nn.Softmax(dim=-1)(attention_scores)
        attention_probs = self.dropout(attention_probs)
        if head_mask is not None:
            attention_probs = attention_probs * head_mask

        context_layer = torch.matmul(attention_probs, value_layer)

        context_layer = context_layer.permute(0, 2, 1, 3).contiguous()
        new_context_layer_shape = context_layer.size()[:-2] + (self.all_head_size,)
        context_layer = context_layer.view(*new_context_layer_shape)

        outputs = (context_layer, attention_probs) if self.output_attentions else (context_layer,)
        return outputs


class BertSelfOutput(nn.Module):
    def __init__(self, config):
        super(BertSelfOutput, self).__init__()
        self.dense = nn.Linear(config.hidden_size, config.hidden_size)
        self.LayerNorm = BertLayerNorm(config.hidden_size, eps=config.layer_norm_eps)
        self.dropout = nn.Dropout(config.hidden_dropout_prob)

    def forward(self, hidden_states, input_tensor):
        hidden_states = self.dense(hidden_states)
        hidden_states = self.dropout(hidden_states)
        hidden_states = self.LayerNorm(hidden_states + input_tensor)
        return hidden_states


class BertAttention(nn.Module):
    def __init__(self, config):
        super(BertAttention, self).__init__()
        self.self = BertSelfAttention(config)
        self.output = BertSelfOutput(config)

    def prune_heads(self, heads):
        if len(heads) == 0:
            return
        mask = torch.ones(self.self.num_attention_heads, self.self.attention_head_size)
        for head in heads:
            mask[head] = 0
        mask = mask.view(-1).contiguous().eq(1)
        index = torch.arange(len(mask))[mask].long()
        self.self.query = prune_linear_layer(self.self.query, index)
        self.self.key = prune_linear_layer(self.self.key, index)
        self.self.value = prune_linear_layer(self.self.value, index)
        self.output.dense = prune_linear_layer(self.output.dense, index, dim=1)
        self.self.num_attention_heads = self.self.num_attention_heads - len(heads)
        self.self.all_head_size = self.self.attention_head_size * self.self.num_attention_heads

    def forward(self, input_tensor, attention_mask, head_mask=None):
        self_outputs = self.self(input_tensor, attention_mask, head_mask)
        attention_output = self.output(self_outputs[0], input_tensor)
        outputs = (attention_output,) + self_outputs[1:]  # add attentions if we output them
        return outputs


class BertIntermediate(nn.Module):
    def __init__(self, config):
        super(BertIntermediate, self).__init__()
        self.dense = nn.Linear(config.hidden_size, config.intermediate_size)
        if isinstance(config.hidden_act, str) or (sys.version_info[0] == 2 and isinstance(config.hidden_act, unicode)):
            self.intermediate_act_fn = ACT2FN[config.hidden_act]
        else:
            self.intermediate_act_fn = config.hidden_act

    def forward(self, hidden_states):
        hidden_states = self.dense(hidden_states)
        hidden_states = self.intermediate_act_fn(hidden_states)
        return hidden_states


class BertOutput(nn.Module):
    def __init__(self, config):
        super(BertOutput, self).__init__()
        self.dense = nn.Linear(config.intermediate_size, config.hidden_size)
        self.LayerNorm = BertLayerNorm(config.hidden_size, eps=config.layer_norm_eps)
        self.dropout = nn.Dropout(config.hidden_dropout_prob)

    def forward(self, hidden_states, input_tensor):
        hidden_states = self.dense(hidden_states)
        hidden_states = self.dropout(hidden_states)
        hidden_states = self.LayerNorm(hidden_states + input_tensor)
        return hidden_states


class BertLayer(nn.Module):
    def __init__(self, config):
        super(BertLayer, self).__init__()
        self.attention = BertAttention(config)
        self.intermediate = BertIntermediate(config)
        self.output = BertOutput(config)

    def forward(self, hidden_states, attention_mask, head_mask=None):
        attention_outputs = self.attention(hidden_states, attention_mask, head_mask)
        attention_output = attention_outputs[0]
        intermediate_output = self.intermediate(attention_output)
        layer_output = self.output(intermediate_output, attention_output)
        outputs = (layer_output,) + attention_outputs[1:]  # add attentions if we output them
        return outputs


class BertEncoder(nn.Module):
    def __init__(self, config):
        super(BertEncoder, self).__init__()
        self.output_attentions = config.output_attentions
        self.output_hidden_states = config.output_hidden_states
        self.layer = nn.ModuleList([BertLayer(config) for _ in range(config.num_hidden_layers)])

    def forward(self, hidden_states, attention_mask, head_mask=None):
        all_hidden_states = ()
        all_attentions = ()
        for i, layer_module in enumerate(self.layer):
            if self.output_hidden_states:
                all_hidden_states = all_hidden_states + (hidden_states,)

            layer_outputs = layer_module(hidden_states, attention_mask, head_mask[i])
            hidden_states = layer_outputs[0]

            if self.output_attentions:
                all_attentions = all_attentions + (layer_outputs[1],)
        if self.output_hidden_states:
            all_hidden_states = all_hidden_states + (hidden_states,)

        outputs = (hidden_states,)
        if self.output_hidden_states:
            outputs = outputs + (all_hidden_states,)
        if self.output_attentions:
            outputs = outputs + (all_attentions,)
        return outputs  # outputs, (hidden states), (attentions)


class BertPooler(nn.Module):
    def __init__(self, config):
        super(BertPooler, self).__init__()
        self.dense = nn.Linear(config.hidden_size, config.hidden_size)
        self.activation = nn.Tanh()

    def forward(self, hidden_states):
        first_token_tensor = hidden_states[:, 0]
        pooled_output = self.dense(first_token_tensor)
        pooled_output = self.activation(pooled_output)
        return pooled_output


class BertPredictionHeadTransform(nn.Module):
    def __init__(self, config):
        super(BertPredictionHeadTransform, self).__init__()
        self.dense = nn.Linear(config.hidden_size, config.hidden_size)
        if isinstance(config.hidden_act, str) or (sys.version_info[0] == 2 and isinstance(config.hidden_act, unicode)):
            self.transform_act_fn = ACT2FN[config.hidden_act]
        else:
            self.transform_act_fn = config.hidden_act
        self.LayerNorm = BertLayerNorm(config.hidden_size, eps=config.layer_norm_eps)

    def forward(self, hidden_states):
        hidden_states = self.dense(hidden_states)
        hidden_states = self.transform_act_fn(hidden_states)
        hidden_states = self.LayerNorm(hidden_states)
        return hidden_states


class BertLMPredictionHead(nn.Module):
    def __init__(self, config):
        super(BertLMPredictionHead, self).__init__()
        self.transform = BertPredictionHeadTransform(config)
        self.decoder = nn.Linear(config.hidden_size,
                                 config.vocab_size,
                                 bias=False)

        self.bias = nn.Parameter(torch.zeros(config.vocab_size))

    def forward(self, hidden_states):
        hidden_states = self.transform(hidden_states)
        hidden_states = self.decoder(hidden_states) + self.bias
        return hidden_states


class BertOnlyMLMHead(nn.Module):
    def __init__(self, config):
        super(BertOnlyMLMHead, self).__init__()
        self.predictions = BertLMPredictionHead(config)

    def forward(self, sequence_output):
        prediction_scores = self.predictions(sequence_output)
        return prediction_scores


class BertOnlyNSPHead(nn.Module):
    def __init__(self, config):
        super(BertOnlyNSPHead, self).__init__()
        self.seq_relationship = nn.Linear(config.hidden_size, 2)

    def forward(self, pooled_output):
        seq_relationship_score = self.seq_relationship(pooled_output)
        return seq_relationship_score


class BertPreTrainingHeads(nn.Module):
    def __init__(self, config):
        super(BertPreTrainingHeads, self).__init__()
        self.predictions = BertLMPredictionHead(config)
        self.seq_relationship = nn.Linear(config.hidden_size, 2)

    def forward(self, sequence_output, pooled_output):
        prediction_scores = self.predictions(sequence_output)
        seq_relationship_score = self.seq_relationship(pooled_output)
        return prediction_scores, seq_relationship_score


class BertPreTrainedModel(PreTrainedModel):
    """ An abstract class to handle weights initialization and
        a simple interface for dowloading and loading pretrained models.
    """
    config_class = BertConfig
    pretrained_model_archive_map = BERT_PRETRAINED_MODEL_ARCHIVE_MAP
    load_tf_weights = load_tf_weights_in_bert
    base_model_prefix = "bert"

    def __init__(self, *inputs, **kwargs):
        super(BertPreTrainedModel, self).__init__(*inputs, **kwargs)

    def init_weights(self, module):
        """ Initialize the weights.
        """
        if isinstance(module, (nn.Linear, nn.Embedding)):
            module.weight.data.normal_(mean=0.0, std=self.config.initializer_range)
        elif isinstance(module, BertLayerNorm):
            module.bias.data.zero_()
            module.weight.data.fill_(1.0)
        if isinstance(module, nn.Linear) and module.bias is not None:
            module.bias.data.zero_()


BERT_START_DOCSTRING = r"""    The BERT model was proposed in
    `BERT: Pre-training of Deep Bidirectional Transformers for Language Understanding`_
    by Jacob Devlin, Ming-Wei Chang, Kenton Lee and Kristina Toutanova. It's a bidirectional transformer
    pre-trained using a combination of masked language modeling objective and next sentence prediction
    on a large corpus comprising the Toronto Book Corpus and Wikipedia.

    This model is a PyTorch `torch.nn.Module`_ sub-class. Use it as a regular PyTorch Module and
    refer to the PyTorch documentation for all matter related to general usage and behavior.

    .. _`BERT: Pre-training of Deep Bidirectional Transformers for Language Understanding`:
        https://arxiv.org/abs/1810.04805

    .. _`torch.nn.Module`:
        https://pytorch.org/docs/stable/nn.html#module

    Parameters:
        config (:class:`~pytorch_transformers.BertConfig`): Model configuration class with all the parameters of the model.
"""

BERT_INPUTS_DOCSTRING = r"""
    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            To match pre-training, BERT input sequence should be formatted with [CLS] and [SEP] tokens as follows:

            (a) For sequence pairs:

                ``tokens:         [CLS] is this jack ##son ##ville ? [SEP] no it is not . [SEP]``
                
                ``token_type_ids:   0   0  0    0    0     0       0   0   1  1  1  1   1   1``

            (b) For single sequences:

                ``tokens:         [CLS] the dog is hairy . [SEP]``
                
                ``token_type_ids:   0   0   0   0  0     0   0``
    
            Indices can be obtained using :class:`pytorch_transformers.BertTokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **position_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of positions of each input sequence tokens in the position embeddings.
            Selected in the range ``[0, config.max_position_embeddings - 1]``.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Segment token indices to indicate first and second portions of the inputs.
            Indices are selected in ``[0, 1]``: ``0`` corresponds to a `sentence A` token, ``1``
            corresponds to a `sentence B` token
            (see `BERT: Pre-training of Deep Bidirectional Transformers for Language Understanding`_ for more details).
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
"""

@add_start_docstrings("The bare Bert Model transformer outputing raw hidden-states without any specific head on top.",
                      BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertModel(BertPreTrainedModel):
    r"""
    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **last_hidden_state**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, hidden_size)``
            Sequence of hidden-states at the output of the last layer of the model.
        **pooler_output**: ``torch.FloatTensor`` of shape ``(batch_size, hidden_size)``
            Last layer hidden-state of the first token of the sequence (classification token)
            further processed by a Linear layer and a Tanh activation function. The Linear
            layer weights are trained from the next sentence prediction (classification)
            objective during Bert pretraining. This output is usually *not* a good summary
            of the semantic content of the input, you're often better with averaging or pooling
            the sequence of hidden-states for the whole input sequence.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertModel.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states = outputs[0]  # The last hidden-state is the first element of the output tuple

    """
    def __init__(self, config):
        super(BertModel, self).__init__(config)

        self.embeddings = BertEmbeddings(config)
        self.encoder = BertEncoder(config)
        self.pooler = BertPooler(config)

        self.apply(self.init_weights)

    def _resize_token_embeddings(self, new_num_tokens):
        old_embeddings = self.embeddings.word_embeddings
        new_embeddings = self._get_resized_embeddings(old_embeddings, new_num_tokens)
        self.embeddings.word_embeddings = new_embeddings
        return self.embeddings.word_embeddings

    def _prune_heads(self, heads_to_prune):
        """ Prunes heads of the model.
            heads_to_prune: dict of {layer_num: list of heads to prune in this layer}
            See base class PreTrainedModel
        """
        for layer, heads in heads_to_prune.items():
            self.encoder.layer[layer].attention.prune_heads(heads)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, position_ids=None, head_mask=None):
        if attention_mask is None:
            attention_mask = torch.ones_like(input_ids)
        if token_type_ids is None:
            token_type_ids = torch.zeros_like(input_ids)
        extended_attention_mask = attention_mask.unsqueeze(1).unsqueeze(2)
        extended_attention_mask = extended_attention_mask.to(dtype=next(self.parameters()).dtype) # fp16 compatibility
        extended_attention_mask = (1.0 - extended_attention_mask) * -10000.0
        if head_mask is not None:
            if head_mask.dim() == 1:
                head_mask = head_mask.unsqueeze(0).unsqueeze(0).unsqueeze(-1).unsqueeze(-1)
                head_mask = head_mask.expand(self.config.num_hidden_layers, -1, -1, -1, -1)
            elif head_mask.dim() == 2:
                head_mask = head_mask.unsqueeze(1).unsqueeze(-1).unsqueeze(-1)  # We can specify head_mask for each layer
            head_mask = head_mask.to(dtype=next(self.parameters()).dtype) # switch to fload if need + fp16 compatibility
        else:
            head_mask = [None] * self.config.num_hidden_layers

        embedding_output = self.embeddings(input_ids, position_ids=position_ids, token_type_ids=token_type_ids)
        encoder_outputs = self.encoder(embedding_output,
                                       extended_attention_mask,
                                       head_mask=head_mask)
        sequence_output = encoder_outputs[0]
        pooled_output = self.pooler(sequence_output)

        outputs = (sequence_output, pooled_output,) + encoder_outputs[1:]  # add hidden_states and attentions if they are here
        return outputs  # sequence_output, pooled_output, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model with two heads on top as done during the pre-training:
    a `masked language modeling` head and a `next sentence prediction (classification)` head. """,
    BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertForPreTraining(BertPreTrainedModel):
    r"""
        **masked_lm_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for computing the masked language modeling loss.
            Indices should be in ``[-1, 0, ..., config.vocab_size]`` (see ``input_ids`` docstring)
            Tokens with indices set to ``-1`` are ignored (masked), the loss is only computed for the tokens with labels
            in ``[0, ..., config.vocab_size]``
        **next_sentence_label**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for computing the next sequence prediction (classification) loss. Input should be a sequence pair (see ``input_ids`` docstring)
            Indices should be in ``[0, 1]``.
            ``0`` indicates sequence B is a continuation of sequence A,
            ``1`` indicates sequence B is a random sequence.

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when both ``masked_lm_labels`` and ``next_sentence_label`` are provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Total loss as the sum of the masked language modeling loss and the next sequence prediction (classification) loss.
        **prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **seq_relationship_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, 2)``
            Prediction scores of the next sequence prediction (classification) head (scores of True/False continuation before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForPreTraining.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        prediction_scores, seq_relationship_scores = outputs[:2]

    """
    def __init__(self, config):
        super(BertForPreTraining, self).__init__(config)

        self.bert = BertModel(config)
        self.cls = BertPreTrainingHeads(config)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the input and output embeddings.
            Export to TorchScript can't handle parameter sharing so we are cloning them instead.
        """
        self._tie_or_clone_weights(self.cls.predictions.decoder,
                                   self.bert.embeddings.word_embeddings)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, masked_lm_labels=None,
                next_sentence_label=None, position_ids=None, head_mask=None):
        outputs = self.bert(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                            attention_mask=attention_mask, head_mask=head_mask)

        sequence_output, pooled_output = outputs[:2]
        prediction_scores, seq_relationship_score = self.cls(sequence_output, pooled_output)

        outputs = (prediction_scores, seq_relationship_score,) + outputs[2:]  # add hidden states and attention if they are here

        if masked_lm_labels is not None and next_sentence_label is not None:
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            masked_lm_loss = loss_fct(prediction_scores.view(-1, self.config.vocab_size), masked_lm_labels.view(-1))
            next_sentence_loss = loss_fct(seq_relationship_score.view(-1, 2), next_sentence_label.view(-1))
            total_loss = masked_lm_loss + next_sentence_loss
            outputs = (total_loss,) + outputs

        return outputs  # (loss), prediction_scores, seq_relationship_score, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model with a `language modeling` head on top. """,
    BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertForMaskedLM(BertPreTrainedModel):
    r"""
        **masked_lm_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for computing the masked language modeling loss.
            Indices should be in ``[-1, 0, ..., config.vocab_size]`` (see ``input_ids`` docstring)
            Tokens with indices set to ``-1`` are ignored (masked), the loss is only computed for the tokens with labels
            in ``[0, ..., config.vocab_size]``

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``masked_lm_labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Masked language modeling loss.
        **prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForMaskedLM.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, masked_lm_labels=input_ids)
        loss, prediction_scores = outputs[:2]

    """
    def __init__(self, config):
        super(BertForMaskedLM, self).__init__(config)

        self.bert = BertModel(config)
        self.cls = BertOnlyMLMHead(config)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the input and output embeddings.
            Export to TorchScript can't handle parameter sharing so we are cloning them instead.
        """
        self._tie_or_clone_weights(self.cls.predictions.decoder,
                                   self.bert.embeddings.word_embeddings)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, masked_lm_labels=None,
                position_ids=None, head_mask=None):
        outputs = self.bert(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                            attention_mask=attention_mask, head_mask=head_mask)

        sequence_output = outputs[0]
        prediction_scores = self.cls(sequence_output)

        outputs = (prediction_scores,) + outputs[2:]  # Add hidden states and attention if they are here
        if masked_lm_labels is not None:
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            masked_lm_loss = loss_fct(prediction_scores.view(-1, self.config.vocab_size), masked_lm_labels.view(-1))
            outputs = (masked_lm_loss,) + outputs

        return outputs  # (masked_lm_loss), prediction_scores, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model with a `next sentence prediction (classification)` head on top. """,
    BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertForNextSentencePrediction(BertPreTrainedModel):
    r"""
        **next_sentence_label**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for computing the next sequence prediction (classification) loss. Input should be a sequence pair (see ``input_ids`` docstring)
            Indices should be in ``[0, 1]``.
            ``0`` indicates sequence B is a continuation of sequence A,
            ``1`` indicates sequence B is a random sequence.

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``next_sentence_label`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Next sequence prediction (classification) loss.
        **seq_relationship_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, 2)``
            Prediction scores of the next sequence prediction (classification) head (scores of True/False continuation before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForNextSentencePrediction.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        seq_relationship_scores = outputs[0]

    """
    def __init__(self, config):
        super(BertForNextSentencePrediction, self).__init__(config)

        self.bert = BertModel(config)
        self.cls = BertOnlyNSPHead(config)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, next_sentence_label=None,
                position_ids=None, head_mask=None):
        outputs = self.bert(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                            attention_mask=attention_mask, head_mask=head_mask)
        pooled_output = outputs[1]

        seq_relationship_score = self.cls(pooled_output)

        outputs = (seq_relationship_score,) + outputs[2:]  # add hidden states and attention if they are here
        if next_sentence_label is not None:
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            next_sentence_loss = loss_fct(seq_relationship_score.view(-1, 2), next_sentence_label.view(-1))
            outputs = (next_sentence_loss,) + outputs

        return outputs  # (next_sentence_loss), seq_relationship_score, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model transformer with a sequence classification/regression head on top (a linear layer on top of
    the pooled output) e.g. for GLUE tasks. """,
    BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertForSequenceClassification(BertPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for computing the sequence classification/regression loss.
            Indices should be in ``[0, ..., config.num_labels - 1]``.
            If ``config.num_labels == 1`` a regression loss is computed (Mean-Square loss),
            If ``config.num_labels > 1`` a classification loss is computed (Cross-Entropy).

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification (or regression if config.num_labels==1) loss.
        **logits**: ``torch.FloatTensor`` of shape ``(batch_size, config.num_labels)``
            Classification (or regression if config.num_labels==1) scores (before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForSequenceClassification.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        labels = torch.tensor([1]).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=labels)
        loss, logits = outputs[:2]

    """
    def __init__(self, config):
        super(BertForSequenceClassification, self).__init__(config)
        self.num_labels = config.num_labels

        self.bert = BertModel(config)
        self.dropout = nn.Dropout(config.hidden_dropout_prob)
        self.classifier = nn.Linear(config.hidden_size, self.config.num_labels)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, labels=None,
                position_ids=None, head_mask=None):
        outputs = self.bert(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                            attention_mask=attention_mask, head_mask=head_mask)
        pooled_output = outputs[1]

        pooled_output = self.dropout(pooled_output)
        logits = self.classifier(pooled_output)

        outputs = (logits,) + outputs[2:]  # add hidden states and attention if they are here

        if labels is not None:
            if self.num_labels == 1:
                loss_fct = MSELoss()
                loss = loss_fct(logits.view(-1), labels.view(-1))
            else:
                loss_fct = CrossEntropyLoss()
                loss = loss_fct(logits.view(-1, self.num_labels), labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # (loss), logits, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model with a multiple choice classification head on top (a linear layer on top of
    the pooled output and a softmax) e.g. for RocStories/SWAG tasks. """,
    BERT_START_DOCSTRING)
class BertForMultipleChoice(BertPreTrainedModel):
    r"""
    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            The second dimension of the input (`num_choices`) indicates the number of choices to score.
            To match pre-training, BERT input sequence should be formatted with [CLS] and [SEP] tokens as follows:

            (a) For sequence pairs:

                ``tokens:         [CLS] is this jack ##son ##ville ? [SEP] no it is not . [SEP]``
                
                ``token_type_ids:   0   0  0    0    0     0       0   0   1  1  1  1   1   1``

            (b) For single sequences:

                ``tokens:         [CLS] the dog is hairy . [SEP]``
                
                ``token_type_ids:   0   0   0   0  0     0   0``
    
            Indices can be obtained using :class:`pytorch_transformers.BertTokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Segment token indices to indicate first and second portions of the inputs.
            The second dimension of the input (`num_choices`) indicates the number of choices to score.
            Indices are selected in ``[0, 1]``: ``0`` corresponds to a `sentence A` token, ``1``
            corresponds to a `sentence B` token
            (see `BERT: Pre-training of Deep Bidirectional Transformers for Language Understanding`_ for more details).
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            The second dimension of the input (`num_choices`) indicates the number of choices to score.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for computing the multiple choice classification loss.
            Indices should be in ``[0, ..., num_choices]`` where `num_choices` is the size of the second dimension
            of the input tensors. (see `input_ids` above)

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification loss.
        **classification_scores**: ``torch.FloatTensor`` of shape ``(batch_size, num_choices)`` where `num_choices` is the size of the second dimension
            of the input tensors. (see `input_ids` above).
            Classification scores (before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForMultipleChoice.from_pretrained('bert-base-uncased')
        choices = ["Hello, my dog is cute", "Hello, my cat is amazing"]
        input_ids = torch.tensor([tokenizer.encode(s) for s in choices]).unsqueeze(0)  # Batch size 1, 2 choices
        labels = torch.tensor(1).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=labels)
        loss, classification_scores = outputs[:2]

    """
    def __init__(self, config):
        super(BertForMultipleChoice, self).__init__(config)

        self.bert = BertModel(config)
        self.dropout = nn.Dropout(config.hidden_dropout_prob)
        self.classifier = nn.Linear(config.hidden_size, 1)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, labels=None,
                position_ids=None, head_mask=None):
        num_choices = input_ids.shape[1]

        flat_input_ids = input_ids.view(-1, input_ids.size(-1))
        flat_position_ids = position_ids.view(-1, position_ids.size(-1)) if position_ids is not None else None
        flat_token_type_ids = token_type_ids.view(-1, token_type_ids.size(-1)) if token_type_ids is not None else None
        flat_attention_mask = attention_mask.view(-1, attention_mask.size(-1)) if attention_mask is not None else None
        outputs = self.bert(flat_input_ids, position_ids=flat_position_ids, token_type_ids=flat_token_type_ids,
                            attention_mask=flat_attention_mask, head_mask=head_mask)
        pooled_output = outputs[1]

        pooled_output = self.dropout(pooled_output)
        logits = self.classifier(pooled_output)
        reshaped_logits = logits.view(-1, num_choices)

        outputs = (reshaped_logits,) + outputs[2:]  # add hidden states and attention if they are here

        if labels is not None:
            loss_fct = CrossEntropyLoss()
            loss = loss_fct(reshaped_logits, labels)
            outputs = (loss,) + outputs

        return outputs  # (loss), reshaped_logits, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model with a token classification head on top (a linear layer on top of
    the hidden-states output) e.g. for Named-Entity-Recognition (NER) tasks. """,
    BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertForTokenClassification(BertPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for computing the token classification loss.
            Indices should be in ``[0, ..., config.num_labels - 1]``.

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification loss.
        **scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.num_labels)``
            Classification scores (before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForTokenClassification.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        labels = torch.tensor([1] * input_ids.size(1)).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=labels)
        loss, scores = outputs[:2]

    """
    def __init__(self, config):
        super(BertForTokenClassification, self).__init__(config)
        self.num_labels = config.num_labels

        self.bert = BertModel(config)
        self.dropout = nn.Dropout(config.hidden_dropout_prob)
        self.classifier = nn.Linear(config.hidden_size, config.num_labels)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, labels=None,
                position_ids=None, head_mask=None):
        outputs = self.bert(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                            attention_mask=attention_mask, head_mask=head_mask)
        sequence_output = outputs[0]

        sequence_output = self.dropout(sequence_output)
        logits = self.classifier(sequence_output)

        outputs = (logits,) + outputs[2:]  # add hidden states and attention if they are here
        if labels is not None:
            loss_fct = CrossEntropyLoss()
            if attention_mask is not None:
                active_loss = attention_mask.view(-1) == 1
                active_logits = logits.view(-1, self.num_labels)[active_loss]
                active_labels = labels.view(-1)[active_loss]
                loss = loss_fct(active_logits, active_labels)
            else:
                loss = loss_fct(logits.view(-1, self.num_labels), labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # (loss), scores, (hidden_states), (attentions)


@add_start_docstrings("""Bert Model with a span classification head on top for extractive question-answering tasks like SQuAD (a linear layers on top of
    the hidden-states output to compute `span start logits` and `span end logits`). """,
    BERT_START_DOCSTRING, BERT_INPUTS_DOCSTRING)
class BertForQuestionAnswering(BertPreTrainedModel):
    r"""
        **start_positions**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the start of the labelled span for computing the token classification loss.
            Positions are clamped to the length of the sequence (`sequence_length`).
            Position outside of the sequence are not taken into account for computing the loss.
        **end_positions**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the end of the labelled span for computing the token classification loss.
            Positions are clamped to the length of the sequence (`sequence_length`).
            Position outside of the sequence are not taken into account for computing the loss.

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Total span extraction loss is the sum of a Cross-Entropy for the start and end positions.
        **start_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length,)``
            Span-start scores (before SoftMax).
        **end_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length,)``
            Span-end scores (before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
        model = BertForQuestionAnswering.from_pretrained('bert-base-uncased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        start_positions = torch.tensor([1])
        end_positions = torch.tensor([3])
        outputs = model(input_ids, start_positions=start_positions, end_positions=end_positions)
        loss, start_scores, end_scores = outputs[:2]

    """
    def __init__(self, config):
        super(BertForQuestionAnswering, self).__init__(config)
        self.num_labels = config.num_labels

        self.bert = BertModel(config)
        self.qa_outputs = nn.Linear(config.hidden_size, config.num_labels)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, attention_mask=None, start_positions=None,
                end_positions=None, position_ids=None, head_mask=None):
        outputs = self.bert(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                            attention_mask=attention_mask, head_mask=head_mask)
        sequence_output = outputs[0]

        logits = self.qa_outputs(sequence_output)
        start_logits, end_logits = logits.split(1, dim=-1)
        start_logits = start_logits.squeeze(-1)
        end_logits = end_logits.squeeze(-1)

        outputs = (start_logits, end_logits,) + outputs[2:]
        if start_positions is not None and end_positions is not None:
            if len(start_positions.size()) > 1:
                start_positions = start_positions.squeeze(-1)
            if len(end_positions.size()) > 1:
                end_positions = end_positions.squeeze(-1)
            ignored_index = start_logits.size(1)
            start_positions.clamp_(0, ignored_index)
            end_positions.clamp_(0, ignored_index)

            loss_fct = CrossEntropyLoss(ignore_index=ignored_index)
            start_loss = loss_fct(start_logits, start_positions)
            end_loss = loss_fct(end_logits, end_positions)
            total_loss = (start_loss + end_loss) / 2
            outputs = (total_loss,) + outputs

        return outputs  # (loss), start_logits, end_logits, (hidden_states), (attentions)


==> pytorch_transformers/modeling_gpt2.py <==
"""PyTorch OpenAI GPT-2 model."""

from __future__ import absolute_import, division, print_function, unicode_literals

import collections
import json
import logging
import math
import os
import sys
from io import open

import torch
import torch.nn as nn
from torch.nn import CrossEntropyLoss
from torch.nn.parameter import Parameter

from .modeling_utils import (Conv1D, CONFIG_NAME, WEIGHTS_NAME, PretrainedConfig,
                             PreTrainedModel, prune_conv1d_layer, SequenceSummary,
                             add_start_docstrings)
from .modeling_bert import BertLayerNorm as LayerNorm

logger = logging.getLogger(__name__)

GPT2_PRETRAINED_MODEL_ARCHIVE_MAP = {"gpt2": "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-pytorch_model.bin",
                                     "gpt2-medium": "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-medium-pytorch_model.bin"}
GPT2_PRETRAINED_CONFIG_ARCHIVE_MAP = {"gpt2": "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-config.json",
                                      "gpt2-medium": "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-medium-config.json"}

def load_tf_weights_in_gpt2(model, config, gpt2_checkpoint_path):
    """ Load tf checkpoints in a pytorch model
    """
    try:
        import re
        import numpy as np
        import tensorflow as tf
    except ImportError:
        logger.error("Loading a TensorFlow models in PyTorch, requires TensorFlow to be installed. Please see "
            "https://www.tensorflow.org/install/ for installation instructions.")
        raise
    tf_path = os.path.abspath(gpt2_checkpoint_path)
    logger.info("Converting TensorFlow checkpoint from {}".format(tf_path))
    init_vars = tf.train.list_variables(tf_path)
    names = []
    arrays = []
    for name, shape in init_vars:
        logger.info("Loading TF weight {} with shape {}".format(name, shape))
        array = tf.train.load_variable(tf_path, name)
        names.append(name)
        arrays.append(array.squeeze())

    for name, array in zip(names, arrays):
        name = name[6:]  # skip "model/"
        name = name.split('/')
        pointer = model
        for m_name in name:
            if re.fullmatch(r'[A-Za-z]+\d+', m_name):
                l = re.split(r'(\d+)', m_name)
            else:
                l = [m_name]
            if l[0] == 'w' or l[0] == 'g':
                pointer = getattr(pointer, 'weight')
            elif l[0] == 'b':
                pointer = getattr(pointer, 'bias')
            elif l[0] == 'wpe' or l[0] == 'wte':
                pointer = getattr(pointer, l[0])
                pointer = getattr(pointer, 'weight')
            else:
                pointer = getattr(pointer, l[0])
            if len(l) >= 2:
                num = int(l[1])
                pointer = pointer[num]
        try:
            assert pointer.shape == array.shape
        except AssertionError as e:
            e.args += (pointer.shape, array.shape)
            raise
        logger.info("Initialize PyTorch weight {}".format(name))
        pointer.data = torch.from_numpy(array)
    return model


def gelu(x):
    return 0.5 * x * (1 + torch.tanh(math.sqrt(2 / math.pi) * (x + 0.044715 * torch.pow(x, 3))))


class GPT2Config(PretrainedConfig):
    """Configuration class to store the configuration of a `GPT2Model`.

    Args:
        vocab_size_or_config_json_file: Vocabulary size of `inputs_ids` in `GPT2Model` or a configuration json file.
        n_positions: Number of positional embeddings.
        n_ctx: Size of the causal mask (usually same as n_positions).
        n_embd: Dimensionality of the embeddings and hidden states.
        n_layer: Number of hidden layers in the Transformer encoder.
        n_head: Number of attention heads for each attention layer in
            the Transformer encoder.
        layer_norm_epsilon: epsilon to use in the layer norm layers
        resid_pdrop: The dropout probabilitiy for all fully connected
            layers in the embeddings, encoder, and pooler.
        attn_pdrop: The dropout ratio for the attention
            probabilities.
        embd_pdrop: The dropout ratio for the embeddings.
        initializer_range: The sttdev of the truncated_normal_initializer for
            initializing all weight matrices.
    """
    pretrained_config_archive_map = GPT2_PRETRAINED_CONFIG_ARCHIVE_MAP

    def __init__(
        self,
        vocab_size_or_config_json_file=50257,
        n_positions=1024,
        n_ctx=1024,
        n_embd=768,
        n_layer=12,
        n_head=12,
        resid_pdrop=0.1,
        embd_pdrop=0.1,
        attn_pdrop=0.1,
        layer_norm_epsilon=1e-5,
        initializer_range=0.02,

        num_labels=1,
        summary_type='cls_index',
        summary_use_proj=True,
        summary_activation=None,
        summary_proj_to_labels=True,
        summary_first_dropout=0.1,
        **kwargs
    ):
        """Constructs GPT2Config.

        Args:
            vocab_size_or_config_json_file: Vocabulary size of `inputs_ids` in `GPT2Model` or a configuration json file.
            n_positions: Number of positional embeddings.
            n_ctx: Size of the causal mask (usually same as n_positions).
            n_embd: Dimensionality of the embeddings and hidden states.
            n_layer: Number of hidden layers in the Transformer encoder.
            n_head: Number of attention heads for each attention layer in
                the Transformer encoder.
            layer_norm_epsilon: epsilon to use in the layer norm layers
            resid_pdrop: The dropout probabilitiy for all fully connected
                layers in the embeddings, encoder, and pooler.
            attn_pdrop: The dropout ratio for the attention
                probabilities.
            embd_pdrop: The dropout ratio for the embeddings.
            initializer_range: The sttdev of the truncated_normal_initializer for
                initializing all weight matrices.
        """
        super(GPT2Config, self).__init__(**kwargs)

        if isinstance(vocab_size_or_config_json_file, str) or (sys.version_info[0] == 2
                        and isinstance(vocab_size_or_config_json_file, unicode)):
            with open(vocab_size_or_config_json_file, "r", encoding="utf-8") as reader:
                json_config = json.loads(reader.read())
            for key, value in json_config.items():
                self.__dict__[key] = value
        elif isinstance(vocab_size_or_config_json_file, int):
            self.vocab_size = vocab_size_or_config_json_file
            self.n_ctx = n_ctx
            self.n_positions = n_positions
            self.n_embd = n_embd
            self.n_layer = n_layer
            self.n_head = n_head
            self.resid_pdrop = resid_pdrop
            self.embd_pdrop = embd_pdrop
            self.attn_pdrop = attn_pdrop
            self.layer_norm_epsilon = layer_norm_epsilon
            self.initializer_range = initializer_range

            self.num_labels = num_labels
            self.summary_type = summary_type
            self.summary_use_proj = summary_use_proj
            self.summary_activation = summary_activation
            self.summary_first_dropout = summary_first_dropout
            self.summary_proj_to_labels = summary_proj_to_labels
        else:
            raise ValueError(
                "First argument must be either a vocabulary size (int)"
                "or the path to a pretrained model config file (str)"
            )

    @property
    def max_position_embeddings(self):
        return self.n_positions

    @property
    def hidden_size(self):
        return self.n_embd

    @property
    def num_attention_heads(self):
        return self.n_head

    @property
    def num_hidden_layers(self):
        return self.n_layer



class Attention(nn.Module):
    def __init__(self, nx, n_ctx, config, scale=False):
        super(Attention, self).__init__()
        self.output_attentions = config.output_attentions

        n_state = nx  # in Attention: n_state=768 (nx=n_embd)
        assert n_state % config.n_head == 0
        self.register_buffer("bias", torch.tril(torch.ones(n_ctx, n_ctx)).view(1, 1, n_ctx, n_ctx))
        self.n_head = config.n_head
        self.split_size = n_state
        self.scale = scale

        self.c_attn = Conv1D(n_state * 3, nx)
        self.c_proj = Conv1D(n_state, nx)
        self.attn_dropout = nn.Dropout(config.attn_pdrop)
        self.resid_dropout = nn.Dropout(config.resid_pdrop)

    def prune_heads(self, heads):
        if len(heads) == 0:
            return
        mask = torch.ones(self.n_head, self.split_size // self.n_head)
        for head in heads:
            mask[head] = 0
        mask = mask.view(-1).contiguous().eq(1)
        index = torch.arange(len(mask))[mask].long()
        index_attn = torch.cat([index, index + self.split_size, index + (2*self.split_size)])
        self.c_attn = prune_conv1d_layer(self.c_attn, index_attn, dim=1)
        self.c_proj = prune_conv1d_layer(self.c_proj, index, dim=0)
        self.split_size = (self.split_size // self.n_head) * (self.n_head - len(heads))
        self.n_head = self.n_head - len(heads)

    def _attn(self, q, k, v, head_mask=None):
        w = torch.matmul(q, k)
        if self.scale:
            w = w / math.sqrt(v.size(-1))
        nd, ns = w.size(-2), w.size(-1)
        b = self.bias[:, :, ns-nd:ns, :ns]
        w = w * b - 1e4 * (1 - b)

        w = nn.Softmax(dim=-1)(w)
        w = self.attn_dropout(w)
        if head_mask is not None:
            w = w * head_mask

        outputs = [torch.matmul(w, v)]
        if self.output_attentions:
            outputs.append(w)
        return outputs

    def merge_heads(self, x):
        x = x.permute(0, 2, 1, 3).contiguous()
        new_x_shape = x.size()[:-2] + (x.size(-2) * x.size(-1),)
        return x.view(*new_x_shape)  # in Tensorflow implem: fct merge_states

    def split_heads(self, x, k=False):
        new_x_shape = x.size()[:-1] + (self.n_head, x.size(-1) // self.n_head)
        x = x.view(*new_x_shape)  # in Tensorflow implem: fct split_states
        if k:
            return x.permute(0, 2, 3, 1)  # (batch, head, head_features, seq_length)
        else:
            return x.permute(0, 2, 1, 3)  # (batch, head, seq_length, head_features)

    def forward(self, x, layer_past=None, head_mask=None):
        x = self.c_attn(x)
        query, key, value = x.split(self.split_size, dim=2)
        query = self.split_heads(query)
        key = self.split_heads(key, k=True)
        value = self.split_heads(value)
        if layer_past is not None:
            past_key, past_value = layer_past[0].transpose(-2, -1), layer_past[1]  # transpose back cf below
            key = torch.cat((past_key, key), dim=-1)
            value = torch.cat((past_value, value), dim=-2)
        present = torch.stack((key.transpose(-2, -1), value))  # transpose to have same shapes for stacking

        attn_outputs = self._attn(query, key, value, head_mask)
        a = attn_outputs[0]

        a = self.merge_heads(a)
        a = self.c_proj(a)
        a = self.resid_dropout(a)

        outputs = [a, present] + attn_outputs[1:]
        return outputs  # a, present, (attentions)


class MLP(nn.Module):
    def __init__(self, n_state, config):  # in MLP: n_state=3072 (4 * n_embd)
        super(MLP, self).__init__()
        nx = config.n_embd
        self.c_fc = Conv1D(n_state, nx)
        self.c_proj = Conv1D(nx, n_state)
        self.act = gelu
        self.dropout = nn.Dropout(config.resid_pdrop)

    def forward(self, x):
        h = self.act(self.c_fc(x))
        h2 = self.c_proj(h)
        return self.dropout(h2)


class Block(nn.Module):
    def __init__(self, n_ctx, config, scale=False):
        super(Block, self).__init__()
        nx = config.n_embd
        self.ln_1 = LayerNorm(nx, eps=config.layer_norm_epsilon)
        self.attn = Attention(nx, n_ctx, config, scale)
        self.ln_2 = LayerNorm(nx, eps=config.layer_norm_epsilon)
        self.mlp = MLP(4 * nx, config)

    def forward(self, x, layer_past=None, head_mask=None):
        output_attn = self.attn(self.ln_1(x), layer_past=layer_past, head_mask=head_mask)
        a = output_attn[0]  # output_attn: a, present, (attentions)

        x = x + a
        m = self.mlp(self.ln_2(x))
        x = x + m

        outputs = [x] + output_attn[1:]
        return outputs  # x, present, (attentions)


class GPT2PreTrainedModel(PreTrainedModel):
    """ An abstract class to handle weights initialization and
        a simple interface for dowloading and loading pretrained models.
    """
    config_class = GPT2Config
    pretrained_model_archive_map = GPT2_PRETRAINED_MODEL_ARCHIVE_MAP
    load_tf_weights = load_tf_weights_in_gpt2
    base_model_prefix = "transformer"

    def __init__(self, *inputs, **kwargs):
        super(GPT2PreTrainedModel, self).__init__(*inputs, **kwargs)

    def init_weights(self, module):
        """ Initialize the weights.
        """
        if isinstance(module, (nn.Linear, nn.Embedding, Conv1D)):
            module.weight.data.normal_(mean=0.0, std=self.config.initializer_range)
            if isinstance(module, (nn.Linear, Conv1D)) and module.bias is not None:
                module.bias.data.zero_()
        elif isinstance(module, LayerNorm):
            module.bias.data.zero_()
            module.weight.data.fill_(1.0)


GPT2_START_DOCSTRING = r"""    OpenAI GPT-2 model was proposed in
    `Language Models are Unsupervised Multitask Learners`_
    by Alec Radford*, Jeffrey Wu*, Rewon Child, David Luan, Dario Amodei** and Ilya Sutskever**.
    It's a causal (unidirectional) transformer pre-trained using  language modeling on a very large
    corpus of ~40 GB of text data.

    This model is a PyTorch `torch.nn.Module`_ sub-class. Use it as a regular PyTorch Module and
    refer to the PyTorch documentation for all matter related to general usage and behavior.

    .. _`Language Models are Unsupervised Multitask Learners`:
        https://openai.com/blog/better-language-models/

    .. _`torch.nn.Module`:
        https://pytorch.org/docs/stable/nn.html#module

    Parameters:
        config (:class:`~pytorch_transformers.GPT2Config`): Model configuration class with all the parameters of the model.
"""

GPT2_INPUTS_DOCSTRING = r"""    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            Indices can be obtained using :class:`pytorch_transformers.BPT2Tokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **position_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of positions of each input sequence tokens in the position embeddings.
            Selected in the range ``[0, config.max_position_embeddings - 1]``.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            A parallel sequence of tokens (can be used to indicate various portions of the inputs).
            The embeddings from these tokens will be summed with the respective token embeddings.
            Indices are selected in the vocabulary (unlike BERT which has a specific vocabulary for segment indices).
        **past**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `past` output below). Can be used to speed up sequential decoding.
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
"""

@add_start_docstrings("The bare GPT2 Model transformer outputing raw hidden-states without any specific head on top.",
                      GPT2_START_DOCSTRING, GPT2_INPUTS_DOCSTRING)
class GPT2Model(GPT2PreTrainedModel):
    r"""
    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **last_hidden_state**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, hidden_size)``
            Sequence of hidden-states at the last layer of the model.
        **past**:
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            that contains pre-computed hidden-states (key and values in the attention blocks).
            Can be used (see `past` input) to speed up sequential decoding.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = GPT2Tokenizer.from_pretrained('gpt2')
        model = GPT2Model.from_pretrained('gpt2')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states = outputs[0]  # The last hidden-state is the first element of the output tuple

    """
    def __init__(self, config):
        super(GPT2Model, self).__init__(config)
        self.output_hidden_states = config.output_hidden_states
        self.output_attentions = config.output_attentions

        self.wte = nn.Embedding(config.vocab_size, config.n_embd)
        self.wpe = nn.Embedding(config.n_positions, config.n_embd)
        self.drop = nn.Dropout(config.embd_pdrop)
        self.h = nn.ModuleList([Block(config.n_ctx, config, scale=True) for _ in range(config.n_layer)])
        self.ln_f = LayerNorm(config.n_embd, eps=config.layer_norm_epsilon)

        self.apply(self.init_weights)

    def _resize_token_embeddings(self, new_num_tokens):
        self.wte = self._get_resized_embeddings(self.wte, new_num_tokens)
        return self.wte

    def _prune_heads(self, heads_to_prune):
        """ Prunes heads of the model.
            heads_to_prune: dict of {layer_num: list of heads to prune in this layer}
        """
        for layer, heads in heads_to_prune.items():
            self.h[layer].attn.prune_heads(heads)

    def forward(self, input_ids, position_ids=None, token_type_ids=None, past=None, head_mask=None):
        if past is None:
            past_length = 0
            past = [None] * len(self.h)
        else:
            past_length = past[0][0].size(-2)
        if position_ids is None:
            position_ids = torch.arange(past_length, input_ids.size(-1) + past_length, dtype=torch.long, device=input_ids.device)
            position_ids = position_ids.unsqueeze(0).expand_as(input_ids)
        if head_mask is not None:
            if head_mask.dim() == 1:
                head_mask = head_mask.unsqueeze(0).unsqueeze(0).unsqueeze(-1).unsqueeze(-1)
                head_mask = head_mask.expand(self.config.n_layer, -1, -1, -1, -1)
            elif head_mask.dim() == 2:
                head_mask = head_mask.unsqueeze(1).unsqueeze(-1).unsqueeze(-1)  # We can specify head_mask for each layer
            head_mask = head_mask.to(dtype=next(self.parameters()).dtype) # switch to fload if need + fp16 compatibility
        else:
            head_mask = [None] * self.config.n_layer

        input_shape = input_ids.size()
        input_ids = input_ids.view(-1, input_ids.size(-1))
        position_ids = position_ids.view(-1, position_ids.size(-1))

        inputs_embeds = self.wte(input_ids)
        position_embeds = self.wpe(position_ids)
        if token_type_ids is not None:
            token_type_ids = token_type_ids.view(-1, token_type_ids.size(-1))
            token_type_embeds = self.wte(token_type_ids)
        else:
            token_type_embeds = 0
        hidden_states = inputs_embeds + position_embeds + token_type_embeds
        hidden_states = self.drop(hidden_states)

        output_shape = input_shape + (hidden_states.size(-1),)

        presents = ()
        all_attentions = []
        all_hidden_states = ()
        for i, (block, layer_past) in enumerate(zip(self.h, past)):
            if self.output_hidden_states:
                all_hidden_states = all_hidden_states + (hidden_states.view(*output_shape),)

            outputs = block(hidden_states, layer_past, head_mask[i])
            hidden_states, present = outputs[:2]
            presents = presents + (present,)

            if self.output_attentions:
                all_attentions.append(outputs[2])

        hidden_states = self.ln_f(hidden_states)

        hidden_states = hidden_states.view(*output_shape)
        if self.output_hidden_states:
            all_hidden_states = all_hidden_states + (hidden_states,)

        outputs = (hidden_states, presents)
        if self.output_hidden_states:
            outputs = outputs + (all_hidden_states,)
        if self.output_attentions:
            attention_output_shape = input_shape[:-1] + (-1,) + all_attentions[0].shape[-2:]
            all_attentions = tuple(t.view(*attention_output_shape) for t in all_attentions)
            outputs = outputs + (all_attentions,)
        return outputs  # last hidden state, presents, (all hidden_states), (attentions)


@add_start_docstrings("""The GPT2 Model transformer with a language modeling head on top
(linear layer with weights tied to the input embeddings). """, GPT2_START_DOCSTRING, GPT2_INPUTS_DOCSTRING)
class GPT2LMHeadModel(GPT2PreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``lm_labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **past**:
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            that contains pre-computed hidden-states (key and values in the attention blocks).
            Can be used (see `past` input) to speed up sequential decoding.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = GPT2Tokenizer.from_pretrained('gpt2')
        model = GPT2LMHeadModel.from_pretrained('gpt2')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=input_ids)
        loss, logits = outputs[:2]

    """
    def __init__(self, config):
        super(GPT2LMHeadModel, self).__init__(config)
        self.transformer = GPT2Model(config)
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the input and output embeddings.
            Export to TorchScript can't handle parameter sharing so we are cloning them instead.
        """
        self._tie_or_clone_weights(self.lm_head,
                                   self.transformer.wte)

    def forward(self, input_ids, position_ids=None, token_type_ids=None, labels=None, past=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                                               past=past, head_mask=head_mask)
        hidden_states = transformer_outputs[0]

        lm_logits = self.lm_head(hidden_states)

        outputs = (lm_logits,) + transformer_outputs[1:]
        if labels is not None:
            shift_logits = lm_logits[..., :-1, :].contiguous()
            shift_labels = labels[..., 1:].contiguous()
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            loss = loss_fct(shift_logits.view(-1, shift_logits.size(-1)),
                            shift_labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # (loss), lm_logits, presents, (all hidden_states), (attentions)


@add_start_docstrings("""The GPT2 Model transformer with a language modeling and a multiple-choice classification
head on top e.g. for RocStories/SWAG tasks. The two heads are two linear layers.
The language modeling head has its weights tied to the input embeddings,
the classification head takes as input the input of a specified classification token index in the intput sequence).
""", GPT2_START_DOCSTRING)
class GPT2DoubleHeadsModel(GPT2PreTrainedModel):
    r"""    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            The second dimension of the input (`num_choices`) indicates the number of choices to score.
            Indices can be obtained using :class:`pytorch_transformers.BPT2Tokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **mc_token_ids**: ``torch.LongTensor`` of shape ``(batch_size, num_choices)``:
            Index of the classification token in each input sequence.
            Selected in the range ``[0, input_ids.size(-1) - 1[``.
        **position_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Indices of positions of each input sequence tokens in the position embeddings.
            Selected in the range ``[0, config.max_position_embeddings - 1]``.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            A parallel sequence of tokens (can be used to indicate various portions of the inputs).
            The embeddings from these tokens will be summed with the respective token embeddings.
            Indices are selected in the vocabulary (unlike BERT which has a specific vocabulary for segment indices).
        **past**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `past` output below). Can be used to speed up sequential decoding.
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
        **lm_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``lm_labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``
        **multiple_choice_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size)``:
            Labels for computing the multiple choice classification loss.
            Indices should be in ``[0, ..., num_choices]`` where `num_choices` is the size of the second dimension
            of the input tensors. (see `input_ids` above)

            `multiple_choice_labels`: optional multiple choice labels: ``torch.LongTensor`` of shape [batch_size]
                with indices selected in [0, ..., num_choices].

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **lm_loss**: (`optional`, returned when ``lm_labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **mc_loss**: (`optional`, returned when ``multiple_choice_labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Multiple choice classification loss.
        **lm_prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, num_choices, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **mc_prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, num_choices)``
            Prediction scores of the multiplechoice classification head (scores for each choice before SoftMax).
        **past**:
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            that contains pre-computed hidden-states (key and values in the attention blocks).
            Can be used (see `past` input) to speed up sequential decoding.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = GPT2Tokenizer.from_pretrained('gpt2')
        model = GPT2DoubleHeadsModel.from_pretrained('gpt2')
        choices = ["Hello, my dog is cute [CLS]", "Hello, my cat is cute [CLS]"]  # Assume you've added [CLS] to the vocabulary
        input_ids = torch.tensor([tokenizer.encode(s) for s in choices]).unsqueeze(0)  # Batch size 1, 2 choices
        mc_token_ids = torch.tensor([-1, -1]).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, mc_token_ids)
        lm_prediction_scores, mc_prediction_scores = outputs[:2]

    """
    def __init__(self, config):
        super(GPT2DoubleHeadsModel, self).__init__(config)
        self.transformer = GPT2Model(config)
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)
        self.multiple_choice_head = SequenceSummary(config)

        self.apply(self.init_weights)

    def tie_weights(self):
        """ Make sure we are sharing the input and output embeddings.
            Export to TorchScript can't handle parameter sharing so we are cloning them instead.
        """
        self._tie_or_clone_weights(self.lm_head,
                                   self.transformer.wte)

    def forward(self, input_ids, mc_token_ids=None, lm_labels=None, mc_labels=None, token_type_ids=None,
                position_ids=None, past=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                                               past=past, head_mask=head_mask)
        hidden_states = transformer_outputs[0]

        lm_logits = self.lm_head(hidden_states)
        mc_logits = self.multiple_choice_head(hidden_states, mc_token_ids).squeeze(-1)

        outputs = (lm_logits, mc_logits) + transformer_outputs[1:]
        if mc_labels is not None:
            loss_fct = CrossEntropyLoss()
            loss = loss_fct(mc_logits.view(-1, mc_logits.size(-1)),
                            mc_labels.view(-1))
            outputs = (loss,) + outputs
        if lm_labels is not None:
            shift_logits = lm_logits[..., :-1, :].contiguous()
            shift_labels = lm_labels[..., 1:].contiguous()
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            loss = loss_fct(shift_logits.view(-1, shift_logits.size(-1)),
                            shift_labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # (lm loss), (mc loss), lm logits, mc logits, presents, (all hidden_states), (attentions)


==> pytorch_transformers/modeling_openai.py <==
"""PyTorch OpenAI GPT model."""

from __future__ import absolute_import, division, print_function, unicode_literals

import collections
import json
import logging
import math
import os
import sys
from io import open

import torch
import torch.nn as nn
from torch.nn import CrossEntropyLoss
from torch.nn.parameter import Parameter

from .modeling_utils import (Conv1D, CONFIG_NAME, WEIGHTS_NAME, PretrainedConfig,
                             PreTrainedModel, prune_conv1d_layer, SequenceSummary,
                             add_start_docstrings)
from .modeling_bert import BertLayerNorm as LayerNorm

logger = logging.getLogger(__name__)

OPENAI_GPT_PRETRAINED_MODEL_ARCHIVE_MAP = {"openai-gpt": "https://s3.amazonaws.com/models.huggingface.co/bert/openai-gpt-pytorch_model.bin"}
OPENAI_GPT_PRETRAINED_CONFIG_ARCHIVE_MAP = {"openai-gpt": "https://s3.amazonaws.com/models.huggingface.co/bert/openai-gpt-config.json"}


def load_tf_weights_in_openai_gpt(model, config, openai_checkpoint_folder_path):
    """ Load tf pre-trained weights in a pytorch model (from NumPy arrays here)
    """
    import re
    import numpy as np

    if '.ckpt' in openai_checkpoint_folder_path:
        openai_checkpoint_folder_path = os.path.dirname(openai_checkpoint_folder_path)

    logger.info("Loading weights from {}".format(openai_checkpoint_folder_path))

    names = json.load(open(openai_checkpoint_folder_path + '/parameters_names.json', "r", encoding='utf-8'))
    shapes = json.load(open(openai_checkpoint_folder_path + '/params_shapes.json', "r", encoding='utf-8'))
    offsets = np.cumsum([np.prod(shape) for shape in shapes])
    init_params = [np.load(openai_checkpoint_folder_path + '/params_{}.npy'.format(n)) for n in range(10)]
    init_params = np.split(np.concatenate(init_params, 0), offsets)[:-1]
    init_params = [param.reshape(shape) for param, shape in zip(init_params, shapes)]
    init_params = [arr.squeeze() for arr in init_params]

    try:
        assert model.tokens_embed.weight.shape == init_params[1].shape
        assert model.positions_embed.weight.shape == init_params[0].shape
    except AssertionError as e:
        e.args += (model.tokens_embed.weight.shape, init_params[1].shape)
        e.args += (model.positions_embed.weight.shape, init_params[0].shape)
        raise

    model.tokens_embed.weight.data = torch.from_numpy(init_params[1])
    model.positions_embed.weight.data = torch.from_numpy(init_params[0])
    names.pop(0)
    init_params.pop(0)
    init_params.pop(0)

    for name, array in zip(names, init_params): # names[1:n_transfer], init_params[1:n_transfer]):
        name = name[6:]  # skip "model/"
        assert name[-2:] == ":0"
        name = name[:-2]
        name = name.split('/')
        pointer = model
        for m_name in name:
            if re.fullmatch(r'[A-Za-z]+\d+', m_name):
                l = re.split(r'(\d+)', m_name)
            else:
                l = [m_name]
            if l[0] == 'g':
                pointer = getattr(pointer, 'weight')
            elif l[0] == 'b':
                pointer = getattr(pointer, 'bias')
            elif l[0] == 'w':
                pointer = getattr(pointer, 'weight')
            else:
                pointer = getattr(pointer, l[0])
            if len(l) >= 2:
                num = int(l[1])
                pointer = pointer[num]
        try:
            assert pointer.shape == array.shape
        except AssertionError as e:
            e.args += (pointer.shape, array.shape)
            raise
        try:
            assert pointer.shape == array.shape
        except AssertionError as e:
            e.args += (pointer.shape, array.shape)
            raise
        logger.info("Initialize PyTorch weight {}".format(name))
        pointer.data = torch.from_numpy(array)
    return model


def gelu(x):
    return 0.5 * x * (1 + torch.tanh(math.sqrt(2 / math.pi) * (x + 0.044715 * torch.pow(x, 3))))


def swish(x):
    return x * torch.sigmoid(x)


ACT_FNS = {"relu": nn.ReLU, "swish": swish, "gelu": gelu}


class OpenAIGPTConfig(PretrainedConfig):
    """
    Configuration class to store the configuration of a `OpenAIGPTModel`.

    Args:
        vocab_size_or_config_json_file: Vocabulary size of `inputs_ids` in `OpenAIGPTModel` or a configuration json file.
        n_special: The number of special tokens to learn during fine-tuning ('[SEP]', '[CLF]', ...)
        n_positions: Number of positional embeddings.
        n_ctx: Size of the causal mask (usually same as n_positions).
        n_embd: Dimensionality of the embeddings and hidden states.
        n_layer: Number of hidden layers in the Transformer encoder.
        n_head: Number of attention heads for each attention layer in
            the Transformer encoder.
        afn: The non-linear activation function (function or string) in the
            encoder and pooler. If string, "gelu", "relu" and "swish" are supported.
        resid_pdrop: The dropout probabilitiy for all fully connected
            layers in the embeddings, encoder, and pooler.
        attn_pdrop: The dropout ratio for the attention
            probabilities.
        embd_pdrop: The dropout ratio for the embeddings.
        layer_norm_epsilon: epsilon to use in the layer norm layers
        initializer_range: The sttdev of the truncated_normal_initializer for
            initializing all weight matrices.
        predict_special_tokens: should we predict special tokens (when the model has a LM head)
    """
    pretrained_config_archive_map = OPENAI_GPT_PRETRAINED_CONFIG_ARCHIVE_MAP

    def __init__(
        self,
        vocab_size_or_config_json_file=40478,
        n_positions=512,
        n_ctx=512,
        n_embd=768,
        n_layer=12,
        n_head=12,
        afn="gelu",
        resid_pdrop=0.1,
        embd_pdrop=0.1,
        attn_pdrop=0.1,
        layer_norm_epsilon=1e-5,
        initializer_range=0.02,
        predict_special_tokens=True,

        num_labels=1,
        summary_type='cls_index',
        summary_use_proj=True,
        summary_activation=None,
        summary_proj_to_labels=True,
        summary_first_dropout=0.1,
        **kwargs
    ):
        """Constructs OpenAIGPTConfig.
        """
        super(OpenAIGPTConfig, self).__init__(**kwargs)

        if isinstance(vocab_size_or_config_json_file, str) or (sys.version_info[0] == 2
                        and isinstance(vocab_size_or_config_json_file, unicode)):
            with open(vocab_size_or_config_json_file, "r", encoding="utf-8") as reader:
                json_config = json.loads(reader.read())
            for key, value in json_config.items():
                self.__dict__[key] = value
        elif isinstance(vocab_size_or_config_json_file, int):
            self.vocab_size = vocab_size_or_config_json_file
            self.n_ctx = n_ctx
            self.n_positions = n_positions
            self.n_embd = n_embd
            self.n_layer = n_layer
            self.n_head = n_head
            self.afn = afn
            self.resid_pdrop = resid_pdrop
            self.embd_pdrop = embd_pdrop
            self.attn_pdrop = attn_pdrop
            self.layer_norm_epsilon = layer_norm_epsilon
            self.initializer_range = initializer_range
            self.predict_special_tokens = predict_special_tokens

            self.num_labels = num_labels
            self.summary_type = summary_type
            self.summary_use_proj = summary_use_proj
            self.summary_activation = summary_activation
            self.summary_first_dropout = summary_first_dropout
            self.summary_proj_to_labels = summary_proj_to_labels
        else:
            raise ValueError(
                "First argument must be either a vocabulary size (int)"
                "or the path to a pretrained model config file (str)"
            )

    @property
    def max_position_embeddings(self):
        return self.n_positions

    @property
    def hidden_size(self):
        return self.n_embd

    @property
    def num_attention_heads(self):
        return self.n_head

    @property
    def num_hidden_layers(self):
        return self.n_layer


class Attention(nn.Module):
    def __init__(self, nx, n_ctx, config, scale=False):
        super(Attention, self).__init__()
        n_state = nx  # in Attention: n_state=768 (nx=n_embd)
        assert n_state % config.n_head == 0
        self.register_buffer("bias", torch.tril(torch.ones(n_ctx, n_ctx)).view(1, 1, n_ctx, n_ctx))
        self.n_head = config.n_head
        self.split_size = n_state
        self.scale = scale

        self.output_attentions = config.output_attentions

        self.c_attn = Conv1D(n_state * 3, nx)
        self.c_proj = Conv1D(n_state, nx)
        self.attn_dropout = nn.Dropout(config.attn_pdrop)
        self.resid_dropout = nn.Dropout(config.resid_pdrop)

    def prune_heads(self, heads):
        if len(heads) == 0:
            return
        mask = torch.ones(self.n_head, self.split_size // self.n_head)
        for head in heads:
            mask[head] = 0
        mask = mask.view(-1).contiguous().eq(1)
        index = torch.arange(len(mask))[mask].long()
        index_attn = torch.cat([index, index + self.split_size, index + (2*self.split_size)])
        self.c_attn = prune_conv1d_layer(self.c_attn, index_attn, dim=1)
        self.c_proj = prune_conv1d_layer(self.c_proj, index, dim=0)
        self.split_size = (self.split_size // self.n_head) * (self.n_head - len(heads))
        self.n_head = self.n_head - len(heads)

    def _attn(self, q, k, v, head_mask=None):
        w = torch.matmul(q, k)
        if self.scale:
            w = w / math.sqrt(v.size(-1))
        b = self.bias[:, :, : w.size(-2), : w.size(-1)]
        w = w * b + -1e9 * (1 - b)

        w = nn.Softmax(dim=-1)(w)
        w = self.attn_dropout(w)
        if head_mask is not None:
            w = w * head_mask

        outputs = [torch.matmul(w, v)]
        if self.output_attentions:
            outputs.append(w)
        return outputs

    def merge_heads(self, x):
        x = x.permute(0, 2, 1, 3).contiguous()
        new_x_shape = x.size()[:-2] + (x.size(-2) * x.size(-1),)
        return x.view(*new_x_shape)  # in Tensorflow implem: fct merge_states

    def split_heads(self, x, k=False):
        new_x_shape = x.size()[:-1] + (self.n_head, x.size(-1) // self.n_head)
        x = x.view(*new_x_shape)  # in Tensorflow implem: fct split_states
        if k:
            return x.permute(0, 2, 3, 1)
        else:
            return x.permute(0, 2, 1, 3)

    def forward(self, x, head_mask=None):
        x = self.c_attn(x)
        query, key, value = x.split(self.split_size, dim=2)
        query = self.split_heads(query)
        key = self.split_heads(key, k=True)
        value = self.split_heads(value)

        attn_outputs = self._attn(query, key, value, head_mask)
        a = attn_outputs[0]

        a = self.merge_heads(a)
        a = self.c_proj(a)
        a = self.resid_dropout(a)

        outputs = [a] + attn_outputs[1:]
        return outputs  # a, (attentions)


class MLP(nn.Module):
    def __init__(self, n_state, config):  # in MLP: n_state=3072 (4 * n_embd)
        super(MLP, self).__init__()
        nx = config.n_embd
        self.c_fc = Conv1D(n_state, nx)
        self.c_proj = Conv1D(nx, n_state)
        self.act = ACT_FNS[config.afn]
        self.dropout = nn.Dropout(config.resid_pdrop)

    def forward(self, x):
        h = self.act(self.c_fc(x))
        h2 = self.c_proj(h)
        return self.dropout(h2)


class Block(nn.Module):
    def __init__(self, n_ctx, config, scale=False):
        super(Block, self).__init__()
        nx = config.n_embd
        self.attn = Attention(nx, n_ctx, config, scale)
        self.ln_1 = LayerNorm(nx, eps=config.layer_norm_epsilon)
        self.mlp = MLP(4 * nx, config)
        self.ln_2 = LayerNorm(nx, eps=config.layer_norm_epsilon)

    def forward(self, x, head_mask=None):
        attn_outputs = self.attn(x, head_mask=head_mask)
        a = attn_outputs[0]

        n = self.ln_1(x + a)
        m = self.mlp(n)
        h = self.ln_2(n + m)

        outputs = [h] + attn_outputs[1:]
        return outputs


class OpenAIGPTPreTrainedModel(PreTrainedModel):
    """ An abstract class to handle weights initialization and
        a simple interface for dowloading and loading pretrained models.
    """
    config_class = OpenAIGPTConfig
    pretrained_model_archive_map = OPENAI_GPT_PRETRAINED_MODEL_ARCHIVE_MAP
    load_tf_weights = load_tf_weights_in_openai_gpt
    base_model_prefix = "transformer"

    def __init__(self, *inputs, **kwargs):
        super(OpenAIGPTPreTrainedModel, self).__init__(*inputs, **kwargs)

    def init_weights(self, module):
        """ Initialize the weights.
        """
        if isinstance(module, (nn.Linear, nn.Embedding, Conv1D)):
            module.weight.data.normal_(mean=0.0, std=self.config.initializer_range)
            if isinstance(module, (nn.Linear, Conv1D)) and module.bias is not None:
                module.bias.data.zero_()
        elif isinstance(module, LayerNorm):
            module.bias.data.zero_()
            module.weight.data.fill_(1.0)


OPENAI_GPT_START_DOCSTRING = r"""    OpenAI GPT model was proposed in
    `Improving Language Understanding by Generative Pre-Training`_
    by Alec Radford, Karthik Narasimhan, Tim Salimans and Ilya Sutskever.
    It's a causal (unidirectional) transformer pre-trained using language modeling on a large
    corpus will long range dependencies, the Toronto Book Corpus.

    This model is a PyTorch `torch.nn.Module`_ sub-class. Use it as a regular PyTorch Module and
    refer to the PyTorch documentation for all matter related to general usage and behavior.

    .. _`Improving Language Understanding by Generative Pre-Training`:
        https://openai.com/blog/language-unsupervised/

    .. _`torch.nn.Module`:
        https://pytorch.org/docs/stable/nn.html#module

    Parameters:
        config (:class:`~pytorch_transformers.OpenAIGPTConfig`): Model configuration class with all the parameters of the model.
"""

OPENAI_GPT_INPUTS_DOCSTRING = r"""    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            Indices can be obtained using :class:`pytorch_transformers.BPT2Tokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **position_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of positions of each input sequence tokens in the position embeddings.
            Selected in the range ``[0, config.max_position_embeddings - 1]``.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            A parallel sequence of tokens (can be used to indicate various portions of the inputs).
            The embeddings from these tokens will be summed with the respective token embeddings.
            Indices are selected in the vocabulary (unlike BERT which has a specific vocabulary for segment indices).
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
"""

@add_start_docstrings("The bare OpenAI GPT transformer model outputing raw hidden-states without any specific head on top.",
                      OPENAI_GPT_START_DOCSTRING, OPENAI_GPT_INPUTS_DOCSTRING)
class OpenAIGPTModel(OpenAIGPTPreTrainedModel):
    r"""
    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **last_hidden_state**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, hidden_size)``
            Sequence of hidden-states at the last layer of the model.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = OpenAIGPTTokenizer.from_pretrained('openai-gpt')
        model = OpenAIGPTModel.from_pretrained('openai-gpt')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states = outputs[0]  # The last hidden-state is the first element of the output tuple

    """
    def __init__(self, config):
        super(OpenAIGPTModel, self).__init__(config)
        self.output_attentions = config.output_attentions
        self.output_hidden_states = config.output_hidden_states

        self.tokens_embed = nn.Embedding(config.vocab_size, config.n_embd)
        self.positions_embed = nn.Embedding(config.n_positions, config.n_embd)
        self.drop = nn.Dropout(config.embd_pdrop)
        self.h = nn.ModuleList([Block(config.n_ctx, config, scale=True) for _ in range(config.n_layer)])

        self.apply(self.init_weights)

    def _resize_token_embeddings(self, new_num_tokens):
        self.tokens_embed = self._get_resized_embeddings(self.tokens_embed, new_num_tokens)
        return self.tokens_embed

    def _prune_heads(self, heads_to_prune):
        """ Prunes heads of the model.
            heads_to_prune: dict of {layer_num: list of heads to prune in this layer}
        """
        for layer, heads in heads_to_prune.items():
            self.h[layer].attn.prune_heads(heads)

    def forward(self, input_ids, position_ids=None, token_type_ids=None, head_mask=None):
        if position_ids is None:
            position_ids = torch.arange(input_ids.size(-1), dtype=torch.long, device=input_ids.device)
            position_ids = position_ids.unsqueeze(0).expand_as(input_ids)
        if head_mask is not None:
            if head_mask.dim() == 1:
                head_mask = head_mask.unsqueeze(0).unsqueeze(0).unsqueeze(-1).unsqueeze(-1)
                head_mask = head_mask.expand(self.config.n_layer, -1, -1, -1, -1)
            elif head_mask.dim() == 2:
                head_mask = head_mask.unsqueeze(1).unsqueeze(-1).unsqueeze(-1)  # We can specify head_mask for each layer
            head_mask = head_mask.to(dtype=next(self.parameters()).dtype) # switch to fload if need + fp16 compatibility
        else:
            head_mask = [None] * self.config.n_layer

        input_shape = input_ids.size()
        input_ids = input_ids.view(-1, input_ids.size(-1))
        position_ids = position_ids.view(-1, position_ids.size(-1))

        inputs_embeds = self.tokens_embed(input_ids)
        position_embeds = self.positions_embed(position_ids)
        if token_type_ids is not None:
            token_type_ids = token_type_ids.view(-1, token_type_ids.size(-1))
            token_type_embeds = self.tokens_embed(token_type_ids)
        else:
            token_type_embeds = 0
        hidden_states = inputs_embeds + position_embeds + token_type_embeds
        hidden_states = self.drop(hidden_states)

        output_shape = input_shape + (hidden_states.size(-1),)

        all_attentions = ()
        all_hidden_states = ()
        for i, block in enumerate(self.h):
            if self.output_hidden_states:
                all_hidden_states = all_hidden_states + (hidden_states.view(*output_shape),)

            outputs = block(hidden_states, head_mask[i])
            hidden_states = outputs[0]
            if self.output_attentions:
                all_attentions = all_attentions + (outputs[1],)
        if self.output_hidden_states:
            all_hidden_states = all_hidden_states + (hidden_states.view(*output_shape),)

        outputs = (hidden_states.view(*output_shape),)
        if self.output_hidden_states:
            outputs = outputs + (all_hidden_states,)
        if self.output_attentions:
            outputs = outputs + (all_attentions,)
        return outputs  # last hidden state, (all hidden states), (all attentions)


@add_start_docstrings("""OpenAI GPT Model transformer with a language modeling head on top
(linear layer with weights tied to the input embeddings). """, OPENAI_GPT_START_DOCSTRING, OPENAI_GPT_INPUTS_DOCSTRING)
class OpenAIGPTLMHeadModel(OpenAIGPTPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = OpenAIGPTTokenizer.from_pretrained('openai-gpt')
        model = OpenAIGPTLMHeadModel.from_pretrained('openai-gpt')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=input_ids)
        loss, logits = outputs[:2]

    """
    def __init__(self, config):
        super(OpenAIGPTLMHeadModel, self).__init__(config)
        self.transformer = OpenAIGPTModel(config)
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the input and output embeddings.
            Export to TorchScript can't handle parameter sharing so we are cloning them instead.
        """
        self._tie_or_clone_weights(self.lm_head,
                                   self.transformer.tokens_embed)

    def forward(self, input_ids, position_ids=None, token_type_ids=None, labels=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                                               head_mask=head_mask)
        hidden_states = transformer_outputs[0]
        lm_logits = self.lm_head(hidden_states)

        outputs = (lm_logits,) + transformer_outputs[1:]
        if labels is not None:
            shift_logits = lm_logits[..., :-1, :].contiguous()
            shift_labels = labels[..., 1:].contiguous()
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            loss = loss_fct(shift_logits.view(-1, shift_logits.size(-1)),
                            shift_labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # (loss), lm_logits, (all hidden states), (all attentions)


@add_start_docstrings("""OpenAI GPT Model transformer with a language modeling and a multiple-choice classification
head on top e.g. for RocStories/SWAG tasks. The two heads are two linear layers.
The language modeling head has its weights tied to the input embeddings,
the classification head takes as input the input of a specified classification token index in the intput sequence).
""", OPENAI_GPT_START_DOCSTRING)
class OpenAIGPTDoubleHeadsModel(OpenAIGPTPreTrainedModel):
    r"""    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            The second dimension of the input (`num_choices`) indicates the number of choices to score.
            Indices can be obtained using :class:`pytorch_transformers.BPT2Tokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **mc_token_ids**: ``torch.LongTensor`` of shape ``(batch_size, num_choices)``:
            Index of the classification token in each input sequence.
            Selected in the range ``[0, input_ids.size(-1) - 1[``.
        **position_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Indices of positions of each input sequence tokens in the position embeddings.
            Selected in the range ``[0, config.max_position_embeddings - 1]``.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            A parallel sequence of tokens (can be used to indicate various portions of the inputs).
            The embeddings from these tokens will be summed with the respective token embeddings.
            Indices are selected in the vocabulary (unlike BERT which has a specific vocabulary for segment indices).
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, num_choices, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
        **lm_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``lm_labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``
        **multiple_choice_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size)``:
            Labels for computing the multiple choice classification loss.
            Indices should be in ``[0, ..., num_choices]`` where `num_choices` is the size of the second dimension
            of the input tensors. (see `input_ids` above)

            `multiple_choice_labels`: optional multiple choice labels: ``torch.LongTensor`` of shape [batch_size]
                with indices selected in [0, ..., num_choices].

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **lm_loss**: (`optional`, returned when ``lm_labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **mc_loss**: (`optional`, returned when ``multiple_choice_labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Multiple choice classification loss.
        **lm_prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, num_choices, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **mc_prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, num_choices)``
            Prediction scores of the multiplechoice classification head (scores for each choice before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = OpenAIGPTTokenizer.from_pretrained('openai-gpt')
        model = OpenAIGPTDoubleHeadsModel.from_pretrained('openai-gpt')
        choices = ["Hello, my dog is cute [CLS]", "Hello, my cat is cute [CLS]"]  # Assume you've added [CLS] to the vocabulary
        input_ids = torch.tensor([tokenizer.encode(s) for s in choices]).unsqueeze(0)  # Batch size 1, 2 choices
        mc_token_ids = torch.tensor([-1, -1]).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, mc_token_ids)
        lm_prediction_scores, mc_prediction_scores = outputs[:2]

    """
    def __init__(self, config):
        super(OpenAIGPTDoubleHeadsModel, self).__init__(config)

        self.transformer = OpenAIGPTModel(config)
        self.lm_head = nn.Linear(config.n_embd, config.vocab_size, bias=False)
        self.multiple_choice_head = SequenceSummary(config)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the input and output embeddings.
            Export to TorchScript can't handle parameter sharing so we are cloning them instead.
        """
        self._tie_or_clone_weights(self.lm_head,
                                   self.transformer.tokens_embed)

    def forward(self, input_ids, mc_token_ids=None, lm_labels=None, mc_labels=None, token_type_ids=None,
                position_ids=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, position_ids=position_ids, token_type_ids=token_type_ids,
                                               head_mask=head_mask)
        hidden_states = transformer_outputs[0]

        lm_logits = self.lm_head(hidden_states)
        mc_logits = self.multiple_choice_head(hidden_states, mc_token_ids).squeeze(-1)

        outputs = (lm_logits, mc_logits) + transformer_outputs[1:]
        if mc_labels is not None:
            loss_fct = CrossEntropyLoss()
            loss = loss_fct(mc_logits.view(-1, mc_logits.size(-1)),
                            mc_labels.view(-1))
            outputs = (loss,) + outputs
        if lm_labels is not None:
            shift_logits = lm_logits[..., :-1, :].contiguous()
            shift_labels = lm_labels[..., 1:].contiguous()
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            loss = loss_fct(shift_logits.view(-1, shift_logits.size(-1)),
                            shift_labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # (lm loss), (mc loss), lm logits, mc logits, (all hidden_states), (attentions)


==> pytorch_transformers/modeling_transfo_xl.py <==
""" PyTorch Transformer XL model.
    Adapted from https://github.com/kimiyoung/transformer-xl.
    In particular https://github.com/kimiyoung/transformer-xl/blob/master/pytorch/mem_transformer.py
"""

from __future__ import absolute_import, division, print_function, unicode_literals

import os
import json
import math
import logging
import collections
import sys
from io import open

import torch
import torch.nn as nn
import torch.nn.functional as F
from torch.nn import CrossEntropyLoss
from torch.nn.parameter import Parameter

from .modeling_bert import BertLayerNorm as LayerNorm
from .modeling_transfo_xl_utilities import ProjectedAdaptiveLogSoftmax, sample_logits
from .modeling_utils import (PretrainedConfig, PreTrainedModel, add_start_docstrings)

logger = logging.getLogger(__name__)

TRANSFO_XL_PRETRAINED_MODEL_ARCHIVE_MAP = {
    'transfo-xl-wt103': "https://s3.amazonaws.com/models.huggingface.co/bert/transfo-xl-wt103-pytorch_model.bin",
}
TRANSFO_XL_PRETRAINED_CONFIG_ARCHIVE_MAP = {
    'transfo-xl-wt103': "https://s3.amazonaws.com/models.huggingface.co/bert/transfo-xl-wt103-config.json",
}

def build_tf_to_pytorch_map(model, config):
    """ A map of modules from TF to PyTorch.
        This time I use a map to keep the PyTorch model as identical to the original PyTorch model as possible.
    """
    tf_to_pt_map = {}

    if hasattr(model, 'transformer'):
        tf_to_pt_map.update({
            "transformer/adaptive_softmax/cutoff_0/cluster_W": model.crit.cluster_weight,
            "transformer/adaptive_softmax/cutoff_0/cluster_b": model.crit.cluster_bias})
        for i, (out_l, proj_l, tie_proj) in enumerate(zip(
                                model.crit.out_layers,
                                model.crit.out_projs,
                                config.tie_projs)):
            layer_str = "transformer/adaptive_softmax/cutoff_%d/" % i
            if config.tie_weight:
                tf_to_pt_map.update({
                    layer_str + 'b': out_l.bias})
            else:
                raise NotImplementedError
                tf_to_pt_map.update({
                    layer_str + 'lookup_table': out_l.weight,
                    layer_str + 'b': out_l.bias})
            if not tie_proj:
                tf_to_pt_map.update({
                    layer_str + 'proj': proj_l
                    })
        model = model.transformer
    for i, (embed_l, proj_l) in enumerate(zip(model.word_emb.emb_layers, model.word_emb.emb_projs)):
        layer_str = "transformer/adaptive_embed/cutoff_%d/" % i
        tf_to_pt_map.update({
            layer_str + 'lookup_table': embed_l.weight,
            layer_str + 'proj_W': proj_l
            })
    for i, b in enumerate(model.layers):
        layer_str = "transformer/layer_%d/" % i
        tf_to_pt_map.update({
            layer_str + "rel_attn/LayerNorm/gamma": b.dec_attn.layer_norm.weight,
            layer_str + "rel_attn/LayerNorm/beta": b.dec_attn.layer_norm.bias,
            layer_str + "rel_attn/o/kernel": b.dec_attn.o_net.weight,
            layer_str + "rel_attn/qkv/kernel": b.dec_attn.qkv_net.weight,
            layer_str + "rel_attn/r/kernel": b.dec_attn.r_net.weight,
            layer_str + "ff/LayerNorm/gamma": b.pos_ff.layer_norm.weight,
            layer_str + "ff/LayerNorm/beta": b.pos_ff.layer_norm.bias,
            layer_str + "ff/layer_1/kernel": b.pos_ff.CoreNet[0].weight,
            layer_str + "ff/layer_1/bias": b.pos_ff.CoreNet[0].bias,
            layer_str + "ff/layer_2/kernel": b.pos_ff.CoreNet[3].weight,
            layer_str + "ff/layer_2/bias": b.pos_ff.CoreNet[3].bias,
        })
    if config.untie_r:
        r_r_list = []
        r_w_list = []
        for b in model.layers:
            r_r_list.append(b.dec_attn.r_r_bias)
            r_w_list.append(b.dec_attn.r_w_bias)
    else:
        r_r_list = [model.r_r_bias]
        r_w_list = [model.r_w_bias]
    tf_to_pt_map.update({
        'transformer/r_r_bias': r_r_list,
        'transformer/r_w_bias': r_w_list})
    return tf_to_pt_map

def load_tf_weights_in_transfo_xl(model, config, tf_path):
    """ Load tf checkpoints in a pytorch model
    """
    try:
        import numpy as np
        import tensorflow as tf
    except ImportError:
        logger.error("Loading a TensorFlow models in PyTorch, requires TensorFlow to be installed. Please see "
            "https://www.tensorflow.org/install/ for installation instructions.")
        raise
    tf_to_pt_map = build_tf_to_pytorch_map(model, config)
    init_vars = tf.train.list_variables(tf_path)
    tf_weights = {}
    for name, shape in init_vars:
        logger.info("Loading TF weight {} with shape {}".format(name, shape))
        array = tf.train.load_variable(tf_path, name)
        tf_weights[name] = array

    for name, pointer in tf_to_pt_map.items():
        assert name in tf_weights
        array = tf_weights[name]
        if 'kernel' in name or 'proj' in name:
            array = np.transpose(array)
        if ('r_r_bias' in name or 'r_w_bias' in name) and len(pointer) > 1:
            assert len(pointer) == array.shape[0]
            for i, p_i in enumerate(pointer):
                arr_i = array[i, ...]
                try:
                    assert p_i.shape == arr_i.shape
                except AssertionError as e:
                    e.args += (p_i.shape, arr_i.shape)
                    raise
                logger.info("Initialize PyTorch weight {} for layer {}".format(name, i))
                p_i.data = torch.from_numpy(arr_i)
        else:
            try:
                assert pointer.shape == array.shape
            except AssertionError as e:
                e.args += (pointer.shape, array.shape)
                raise
            logger.info("Initialize PyTorch weight {}".format(name))
            pointer.data = torch.from_numpy(array)
        tf_weights.pop(name, None)
        tf_weights.pop(name + '/Adam', None)
        tf_weights.pop(name + '/Adam_1', None)

    logger.info("Weights not copied to PyTorch model: {}".format(', '.join(tf_weights.keys())))
    return model


class TransfoXLConfig(PretrainedConfig):
    """Configuration class to store the configuration of a `TransfoXLModel`.

        Args:
            vocab_size_or_config_json_file: Vocabulary size of `inputs_ids` in `TransfoXLModel` or a configuration json file.
            cutoffs: cutoffs for the adaptive softmax
            d_model: Dimensionality of the model's hidden states.
            d_embed: Dimensionality of the embeddings
            d_head: Dimensionality of the model's heads.
            div_val: divident value for adapative input and softmax
            pre_lnorm: apply LayerNorm to the input instead of the output
            d_inner: Inner dimension in FF
            n_layer: Number of hidden layers in the Transformer encoder.
            n_head: Number of attention heads for each attention layer in
                the Transformer encoder.
            tgt_len: number of tokens to predict
            ext_len: length of the extended context
            mem_len: length of the retained previous heads
            same_length: use the same attn length for all tokens
            proj_share_all_but_first: True to share all but first projs, False not to share.
            attn_type: attention type. 0 for Transformer-XL, 1 for Shaw et al, 2 for Vaswani et al, 3 for Al Rfou et al.
            clamp_len: use the same pos embeddings after clamp_len
            sample_softmax: number of samples in sampled softmax
            adaptive: use adaptive softmax
            tie_weight: tie the word embedding and softmax weights
            dropout: The dropout probabilitiy for all fully connected
                layers in the embeddings, encoder, and pooler.
            dropatt: The dropout ratio for the attention probabilities.
            untie_r: untie relative position biases
            embd_pdrop: The dropout ratio for the embeddings.
            init: parameter initializer to use
            init_range: parameters initialized by U(-init_range, init_range).
            proj_init_std: parameters initialized by N(0, init_std)
            init_std: parameters initialized by N(0, init_std)
    """
    pretrained_config_archive_map = TRANSFO_XL_PRETRAINED_CONFIG_ARCHIVE_MAP

    def __init__(self,
                 vocab_size_or_config_json_file=267735,
                 cutoffs=[20000, 40000, 200000],
                 d_model=1024,
                 d_embed=1024,
                 n_head=16,
                 d_head=64,
                 d_inner=4096,
                 div_val=4,
                 pre_lnorm=False,
                 n_layer=18,
                 tgt_len=128,
                 ext_len=0,
                 mem_len=1600,
                 clamp_len=1000,
                 same_length=True,
                 proj_share_all_but_first=True,
                 attn_type=0,
                 sample_softmax=-1,
                 adaptive=True,
                 tie_weight=True,
                 dropout=0.1,
                 dropatt=0.0,
                 untie_r=True,
                 init="normal",
                 init_range=0.01,
                 proj_init_std=0.01,
                 init_std=0.02,
                 **kwargs):
        """Constructs TransfoXLConfig.
        """
        super(TransfoXLConfig, self).__init__(**kwargs)

        if isinstance(vocab_size_or_config_json_file, str) or (sys.version_info[0] == 2
                        and isinstance(vocab_size_or_config_json_file, unicode)):
            with open(vocab_size_or_config_json_file, "r", encoding='utf-8') as reader:
                json_config = json.loads(reader.read())
            for key, value in json_config.items():
                self.__dict__[key] = value
        elif isinstance(vocab_size_or_config_json_file, int):
            self.n_token = vocab_size_or_config_json_file
            self.cutoffs = []
            self.cutoffs.extend(cutoffs)
            self.tie_weight = tie_weight
            if proj_share_all_but_first:
                self.tie_projs = [False] + [True] * len(self.cutoffs)
            else:
                self.tie_projs = [False] + [False] * len(self.cutoffs)
            self.d_model = d_model
            self.d_embed = d_embed
            self.d_head = d_head
            self.d_inner = d_inner
            self.div_val = div_val
            self.pre_lnorm = pre_lnorm
            self.n_layer = n_layer
            self.n_head = n_head
            self.tgt_len = tgt_len
            self.ext_len = ext_len
            self.mem_len = mem_len
            self.same_length = same_length
            self.attn_type = attn_type
            self.clamp_len = clamp_len
            self.sample_softmax = sample_softmax
            self.adaptive = adaptive
            self.dropout = dropout
            self.dropatt = dropatt
            self.untie_r = untie_r
            self.init = init
            self.init_range = init_range
            self.proj_init_std = proj_init_std
            self.init_std = init_std
        else:
            raise ValueError("First argument must be either a vocabulary size (int)"
                             "or the path to a pretrained model config file (str)")

    @property
    def max_position_embeddings(self):
        return self.tgt_len + self.ext_len + self.mem_len

    @property
    def vocab_size(self):
        return self.n_token

    @vocab_size.setter
    def vocab_size(self, value):
        self.n_token = value

    @property
    def hidden_size(self):
        return self.d_model

    @property
    def num_attention_heads(self):
        return self.n_head

    @property
    def num_hidden_layers(self):
        return self.n_layer


class PositionalEmbedding(nn.Module):
    def __init__(self, demb):
        super(PositionalEmbedding, self).__init__()

        self.demb = demb

        inv_freq = 1 / (10000 ** (torch.arange(0.0, demb, 2.0) / demb))
        self.register_buffer('inv_freq', inv_freq)

    def forward(self, pos_seq, bsz=None):
        sinusoid_inp = torch.ger(pos_seq, self.inv_freq)
        pos_emb = torch.cat([sinusoid_inp.sin(), sinusoid_inp.cos()], dim=-1)

        if bsz is not None:
            return pos_emb[:,None,:].expand(-1, bsz, -1)
        else:
            return pos_emb[:,None,:]



class PositionwiseFF(nn.Module):
    def __init__(self, d_model, d_inner, dropout, pre_lnorm=False):
        super(PositionwiseFF, self).__init__()

        self.d_model = d_model
        self.d_inner = d_inner
        self.dropout = dropout

        self.CoreNet = nn.Sequential(
            nn.Linear(d_model, d_inner), nn.ReLU(inplace=True),
            nn.Dropout(dropout),
            nn.Linear(d_inner, d_model),
            nn.Dropout(dropout),
        )

        self.layer_norm = LayerNorm(d_model)

        self.pre_lnorm = pre_lnorm

    def forward(self, inp):
        if self.pre_lnorm:
            core_out = self.CoreNet(self.layer_norm(inp))
            output = core_out + inp
        else:
            core_out = self.CoreNet(inp)
            output = self.layer_norm(inp + core_out)

        return output



class MultiHeadAttn(nn.Module):
    def __init__(self, n_head, d_model, d_head, dropout, dropatt=0, 
                 pre_lnorm=False, r_r_bias=None, r_w_bias=None, output_attentions=False):
        super(MultiHeadAttn, self).__init__()

        self.output_attentions = output_attentions
        self.n_head = n_head
        self.d_model = d_model
        self.d_head = d_head
        self.dropout = dropout

        self.q_net = nn.Linear(d_model, n_head * d_head, bias=False)
        self.kv_net = nn.Linear(d_model, 2 * n_head * d_head, bias=False)

        self.drop = nn.Dropout(dropout)
        self.dropatt = nn.Dropout(dropatt)
        self.o_net = nn.Linear(n_head * d_head, d_model, bias=False)

        self.layer_norm = LayerNorm(d_model)

        self.scale = 1 / (d_head ** 0.5)

        self.pre_lnorm = pre_lnorm

        if r_r_bias is None or r_w_bias is None: # Biases are not shared
            self.r_r_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
            self.r_w_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
        else:
            self.r_r_bias = r_r_bias
            self.r_w_bias = r_w_bias

    def forward(self, h, attn_mask=None, mems=None, head_mask=None):

        if mems is not None:
            c = torch.cat([mems, h], 0)
        else:
            c = h

        if self.pre_lnorm:
            c = self.layer_norm(c)

        head_q = self.q_net(h)
        head_k, head_v = torch.chunk(self.kv_net(c), 2, -1)

        head_q = head_q.view(h.size(0), h.size(1), self.n_head, self.d_head)
        head_k = head_k.view(c.size(0), c.size(1), self.n_head, self.d_head)
        head_v = head_v.view(c.size(0), c.size(1), self.n_head, self.d_head)
        attn_score = torch.einsum('ibnd,jbnd->ijbn', (head_q, head_k))
        attn_score.mul_(self.scale)
        if attn_mask is not None and attn_mask.any().item():
            if attn_mask.dim() == 2:
                attn_score.masked_fill_(attn_mask[None,:,:,None], -float('inf'))
            elif attn_mask.dim() == 3:
                attn_score.masked_fill_(attn_mask[:,:,:,None], -float('inf'))
        attn_prob = F.softmax(attn_score, dim=1)
        attn_prob = self.dropatt(attn_prob)
        if head_mask is not None:
            attn_prob = attn_prob * head_mask
        attn_vec = torch.einsum('ijbn,jbnd->ibnd', (attn_prob, head_v))
        attn_vec = attn_vec.contiguous().view(
            attn_vec.size(0), attn_vec.size(1), self.n_head * self.d_head)
        attn_out = self.o_net(attn_vec)
        attn_out = self.drop(attn_out)

        if self.pre_lnorm:
            outputs = [h + attn_out]
        else:
            outputs = [self.layer_norm(h + attn_out)]

        if self.output_attentions:
            outputs.append(attn_prob)

        return outputs

class RelMultiHeadAttn(nn.Module):
    def __init__(self, n_head, d_model, d_head, dropout, dropatt=0,
                 tgt_len=None, ext_len=None, mem_len=None, pre_lnorm=False,
                 r_r_bias=None, r_w_bias=None, output_attentions=False):
        super(RelMultiHeadAttn, self).__init__()

        self.output_attentions = output_attentions
        self.n_head = n_head
        self.d_model = d_model
        self.d_head = d_head
        self.dropout = dropout

        self.qkv_net = nn.Linear(d_model, 3 * n_head * d_head, bias=False)

        self.drop = nn.Dropout(dropout)
        self.dropatt = nn.Dropout(dropatt)
        self.o_net = nn.Linear(n_head * d_head, d_model, bias=False)

        self.layer_norm = LayerNorm(d_model)

        self.scale = 1 / (d_head ** 0.5)

        self.pre_lnorm = pre_lnorm

        if r_r_bias is None or r_w_bias is None: # Biases are not shared
            self.r_r_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
            self.r_w_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
        else:
            self.r_r_bias = r_r_bias
            self.r_w_bias = r_w_bias

    def _parallelogram_mask(self, h, w, left=False):
        mask = torch.ones((h, w)).byte()
        m = min(h, w)
        mask[:m,:m] = torch.triu(mask[:m,:m])
        mask[-m:,-m:] = torch.tril(mask[-m:,-m:])

        if left:
            return mask
        else:
            return mask.flip(0)

    def _shift(self, x, qlen, klen, mask, left=False):
        if qlen > 1:
            zero_pad = torch.zeros((x.size(0), qlen-1, x.size(2), x.size(3)),
                                    device=x.device, dtype=x.dtype)
        else:
            zero_pad = torch.zeros(0, device=x.device, dtype=x.dtype)

        if left:
            mask = mask.flip(1)
            x_padded = torch.cat([zero_pad, x], dim=1).expand(qlen, -1, -1, -1)
        else:
            x_padded = torch.cat([x, zero_pad], dim=1).expand(qlen, -1, -1, -1)

        x = x_padded.masked_select(mask[:,:,None,None]) \
                    .view(qlen, klen, x.size(2), x.size(3))

        return x

    def _rel_shift(self, x, zero_triu=False):
        zero_pad_shape = (x.size(0), 1) + x.size()[2:]
        zero_pad = torch.zeros(zero_pad_shape, device=x.device, dtype=x.dtype)
        x_padded = torch.cat([zero_pad, x], dim=1)

        x_padded_shape = (x.size(1) + 1, x.size(0)) + x.size()[2:]
        x_padded = x_padded.view(*x_padded_shape)

        x = x_padded[1:].view_as(x)

        if zero_triu:
            ones = torch.ones((x.size(0), x.size(1)))
            x = x * torch.tril(ones, x.size(1) - x.size(0))[:,:,None,None]

        return x

    def forward(self, w, r, attn_mask=None, mems=None):
        raise NotImplementedError

class RelPartialLearnableMultiHeadAttn(RelMultiHeadAttn):
    def __init__(self, *args, **kwargs):
        super(RelPartialLearnableMultiHeadAttn, self).__init__(*args, **kwargs)

        self.r_net = nn.Linear(self.d_model, self.n_head * self.d_head, bias=False)

    def forward(self, w, r, attn_mask=None, mems=None, head_mask=None):
        qlen, rlen, bsz = w.size(0), r.size(0), w.size(1)

        if mems is not None:
            cat = torch.cat([mems, w], 0)
            if self.pre_lnorm:
                w_heads = self.qkv_net(self.layer_norm(cat))
            else:
                w_heads = self.qkv_net(cat)
            r_head_k = self.r_net(r)

            w_head_q, w_head_k, w_head_v = torch.chunk(w_heads, 3, dim=-1)
            w_head_q = w_head_q[-qlen:]
        else:
            if self.pre_lnorm:
                w_heads = self.qkv_net(self.layer_norm(w))
            else:
                w_heads = self.qkv_net(w)
            r_head_k = self.r_net(r)

            w_head_q, w_head_k, w_head_v = torch.chunk(w_heads, 3, dim=-1)

        klen = w_head_k.size(0)

        w_head_q = w_head_q.view(qlen, bsz, self.n_head, self.d_head)           # qlen x bsz x n_head x d_head
        w_head_k = w_head_k.view(klen, bsz, self.n_head, self.d_head)           # qlen x bsz x n_head x d_head
        w_head_v = w_head_v.view(klen, bsz, self.n_head, self.d_head)           # qlen x bsz x n_head x d_head

        r_head_k = r_head_k.view(rlen, self.n_head, self.d_head)                # qlen x n_head x d_head
        rw_head_q = w_head_q + self.r_w_bias                                    # qlen x bsz x n_head x d_head
        AC = torch.einsum('ibnd,jbnd->ijbn', (rw_head_q, w_head_k))             # qlen x klen x bsz x n_head

        rr_head_q = w_head_q + self.r_r_bias
        BD = torch.einsum('ibnd,jnd->ijbn', (rr_head_q, r_head_k))              # qlen x klen x bsz x n_head
        BD = self._rel_shift(BD)
        attn_score = AC + BD
        attn_score.mul_(self.scale)
        if attn_mask is not None and attn_mask.any().item():
            if attn_mask.dim() == 2:
                attn_score = attn_score.float().masked_fill(
                    attn_mask[None,:,:,None], -1e30).type_as(attn_score)
            elif attn_mask.dim() == 3:
                attn_score = attn_score.float().masked_fill(
                    attn_mask[:,:,:,None], -1e30).type_as(attn_score)
        attn_prob = F.softmax(attn_score, dim=1)
        attn_prob = self.dropatt(attn_prob)
        if head_mask is not None:
            attn_prob = attn_prob * head_mask
        attn_vec = torch.einsum('ijbn,jbnd->ibnd', (attn_prob, w_head_v))
        attn_vec = attn_vec.contiguous().view(
            attn_vec.size(0), attn_vec.size(1), self.n_head * self.d_head)
        attn_out = self.o_net(attn_vec)
        attn_out = self.drop(attn_out)

        if self.pre_lnorm:
            outputs = [w + attn_out]
        else:
            outputs = [self.layer_norm(w + attn_out)]

        if self.output_attentions:
            outputs.append(attn_prob)

        return outputs

class RelLearnableMultiHeadAttn(RelMultiHeadAttn):
    def __init__(self, *args, **kwargs):
        super(RelLearnableMultiHeadAttn, self).__init__(*args, **kwargs)

    def forward(self, w, r_emb, r_w_bias, r_bias, attn_mask=None, mems=None, head_mask=None):

        qlen, bsz = w.size(0), w.size(1)

        if mems is not None:
            cat = torch.cat([mems, w], 0)
            if self.pre_lnorm:
                w_heads = self.qkv_net(self.layer_norm(cat))
            else:
                w_heads = self.qkv_net(cat)
            w_head_q, w_head_k, w_head_v = torch.chunk(w_heads, 3, dim=-1)

            w_head_q = w_head_q[-qlen:]
        else:
            if self.pre_lnorm:
                w_heads = self.qkv_net(self.layer_norm(w))
            else:
                w_heads = self.qkv_net(w)
            w_head_q, w_head_k, w_head_v = torch.chunk(w_heads, 3, dim=-1)

        klen = w_head_k.size(0)

        w_head_q = w_head_q.view(qlen, bsz, self.n_head, self.d_head)
        w_head_k = w_head_k.view(klen, bsz, self.n_head, self.d_head)
        w_head_v = w_head_v.view(klen, bsz, self.n_head, self.d_head)

        if klen > r_emb.size(0):
            r_emb_pad = r_emb[0:1].expand(klen-r_emb.size(0), -1, -1)
            r_emb = torch.cat([r_emb_pad, r_emb], 0)
            r_bias_pad = r_bias[0:1].expand(klen-r_bias.size(0), -1)
            r_bias = torch.cat([r_bias_pad, r_bias], 0)
        else:
            r_emb = r_emb[-klen:]
            r_bias = r_bias[-klen:]
        rw_head_q = w_head_q + r_w_bias[None]                                   # qlen x bsz x n_head x d_head

        AC = torch.einsum('ibnd,jbnd->ijbn', (rw_head_q, w_head_k))             # qlen x klen x bsz x n_head
        B_ = torch.einsum('ibnd,jnd->ijbn', (w_head_q, r_emb))                  # qlen x klen x bsz x n_head
        D_ = r_bias[None, :, None]                                              # 1    x klen x 1   x n_head
        BD = self._rel_shift(B_ + D_)
        attn_score = AC + BD
        attn_score.mul_(self.scale)
        if attn_mask is not None and attn_mask.any().item():
            if attn_mask.dim() == 2:
                attn_score.masked_fill_(attn_mask[None,:,:,None], -float('inf'))
            elif attn_mask.dim() == 3:
                attn_score.masked_fill_(attn_mask[:,:,:,None], -float('inf'))
        attn_prob = F.softmax(attn_score, dim=1)
        attn_prob = self.dropatt(attn_prob)

        if head_mask is not None:
            attn_prob = attn_prob * head_mask
        attn_vec = torch.einsum('ijbn,jbnd->ibnd', (attn_prob, w_head_v))
        attn_vec = attn_vec.contiguous().view(
            attn_vec.size(0), attn_vec.size(1), self.n_head * self.d_head)
        attn_out = self.o_net(attn_vec)
        attn_out = self.drop(attn_out)

        if self.pre_lnorm:
            outputs = [w + attn_out]
        else:
            outputs = [self.layer_norm(w + attn_out)]

        if self.output_attentions:
            outputs.append(attn_prob)

        return outputs



class DecoderLayer(nn.Module):
    def __init__(self, n_head, d_model, d_head, d_inner, dropout, **kwargs):
        super(DecoderLayer, self).__init__()

        self.dec_attn = MultiHeadAttn(n_head, d_model, d_head, dropout, **kwargs)
        self.pos_ff = PositionwiseFF(d_model, d_inner, dropout, 
                                     pre_lnorm=kwargs.get('pre_lnorm'))

    def forward(self, dec_inp, dec_attn_mask=None, mems=None, head_mask=None):

        attn_outputs = self.dec_attn(dec_inp, attn_mask=dec_attn_mask,
                               mems=mems, head_mask=head_mask)
        ff_output = self.pos_ff(attn_outputs[0])

        outputs = [ff_output] + attn_outputs[1:]

        return outputs

class RelLearnableDecoderLayer(nn.Module):
    def __init__(self, n_head, d_model, d_head, d_inner, dropout,
                 **kwargs):
        super(RelLearnableDecoderLayer, self).__init__()

        self.dec_attn = RelLearnableMultiHeadAttn(n_head, d_model, d_head, dropout,
                                         **kwargs)
        self.pos_ff = PositionwiseFF(d_model, d_inner, dropout, 
                                     pre_lnorm=kwargs.get('pre_lnorm'))

    def forward(self, dec_inp, r_emb, r_w_bias, r_bias, dec_attn_mask=None, mems=None, head_mask=None):

        attn_outputs = self.dec_attn(dec_inp, r_emb, r_w_bias, r_bias,
                               attn_mask=dec_attn_mask,
                               mems=mems, head_mask=head_mask)
        ff_output = self.pos_ff(attn_outputs[0])

        outputs = [ff_output] + attn_outputs[1:]

        return outputs

class RelPartialLearnableDecoderLayer(nn.Module):
    def __init__(self, n_head, d_model, d_head, d_inner, dropout,
                 **kwargs):
        super(RelPartialLearnableDecoderLayer, self).__init__()

        self.dec_attn = RelPartialLearnableMultiHeadAttn(n_head, d_model,
                            d_head, dropout, **kwargs)
        self.pos_ff = PositionwiseFF(d_model, d_inner, dropout, 
                                     pre_lnorm=kwargs.get('pre_lnorm'))

    def forward(self, dec_inp, r, dec_attn_mask=None, mems=None, head_mask=None):

        attn_outputs = self.dec_attn(dec_inp, r,
                               attn_mask=dec_attn_mask,
                               mems=mems, head_mask=head_mask)
        ff_output = self.pos_ff(attn_outputs[0])

        outputs = [ff_output] + attn_outputs[1:]

        return outputs



class AdaptiveEmbedding(nn.Module):
    def __init__(self, n_token, d_embed, d_proj, cutoffs, div_val=1, 
                 sample_softmax=False):
        super(AdaptiveEmbedding, self).__init__()

        self.n_token = n_token
        self.d_embed = d_embed

        self.cutoffs = cutoffs + [n_token]
        self.div_val = div_val
        self.d_proj = d_proj

        self.emb_scale = d_proj ** 0.5

        self.cutoff_ends = [0] + self.cutoffs

        self.emb_layers = nn.ModuleList()
        self.emb_projs = nn.ParameterList()
        if div_val == 1:
            self.emb_layers.append(
                nn.Embedding(n_token, d_embed, sparse=sample_softmax>0)
            )
            if d_proj != d_embed:
                self.emb_projs.append(nn.Parameter(torch.FloatTensor(d_proj, d_embed)))
        else:
            for i in range(len(self.cutoffs)):
                l_idx, r_idx = self.cutoff_ends[i], self.cutoff_ends[i+1]
                d_emb_i = d_embed // (div_val ** i)
                self.emb_layers.append(nn.Embedding(r_idx-l_idx, d_emb_i))
                self.emb_projs.append(nn.Parameter(torch.FloatTensor(d_proj, d_emb_i)))

    def forward(self, inp):
        if self.div_val == 1:
            embed = self.emb_layers[0](inp)
            if self.d_proj != self.d_embed:
                embed  = F.linear(embed, self.emb_projs[0])
        else:
            param = next(self.parameters())
            inp_flat = inp.view(-1)
            emb_flat = torch.zeros([inp_flat.size(0), self.d_proj], 
                dtype=param.dtype, device=param.device)
            for i in range(len(self.cutoffs)):
                l_idx, r_idx = self.cutoff_ends[i], self.cutoff_ends[i + 1]

                mask_i = (inp_flat >= l_idx) & (inp_flat < r_idx)
                indices_i = mask_i.nonzero().squeeze()

                if indices_i.numel() == 0:
                    continue

                inp_i = inp_flat.index_select(0, indices_i) - l_idx
                emb_i = self.emb_layers[i](inp_i)
                emb_i = F.linear(emb_i, self.emb_projs[i])

                emb_flat.index_copy_(0, indices_i, emb_i)

            embed_shape = inp.size() + (self.d_proj,)
            embed = emb_flat.view(embed_shape)

        embed.mul_(self.emb_scale)

        return embed


class TransfoXLPreTrainedModel(PreTrainedModel):
    """ An abstract class to handle weights initialization and
        a simple interface for dowloading and loading pretrained models.
    """
    config_class = TransfoXLConfig
    pretrained_model_archive_map = TRANSFO_XL_PRETRAINED_MODEL_ARCHIVE_MAP
    load_tf_weights = load_tf_weights_in_transfo_xl
    base_model_prefix = "transformer"

    def __init__(self, *inputs, **kwargs):
        super(TransfoXLPreTrainedModel, self).__init__(*inputs, **kwargs)

    def _init_weight(self, weight):
        if self.config.init == 'uniform':
            nn.init.uniform_(weight, -self.config.init_range, self.config.init_range)
        elif self.config.init == 'normal':
            nn.init.normal_(weight, 0.0, self.config.init_std)

    def _init_bias(self, bias):
        nn.init.constant_(bias, 0.0)

    def init_weights(self, m):
        """ Initialize the weights.
        """
        classname = m.__class__.__name__
        if classname.find('Linear') != -1:
            if hasattr(m, 'weight') and m.weight is not None:
                self._init_weight(m.weight)
            if hasattr(m, 'bias') and m.bias is not None:
                self._init_bias(m.bias)
        elif classname.find('AdaptiveEmbedding') != -1:
            if hasattr(m, 'emb_projs'):
                for i in range(len(m.emb_projs)):
                    if m.emb_projs[i] is not None:
                        nn.init.normal_(m.emb_projs[i], 0.0, self.config.proj_init_std)
        elif classname.find('Embedding') != -1:
            if hasattr(m, 'weight'):
                self._init_weight(m.weight)
        elif classname.find('ProjectedAdaptiveLogSoftmax') != -1:
            if hasattr(m, 'cluster_weight') and m.cluster_weight is not None:
                self._init_weight(m.cluster_weight)
            if hasattr(m, 'cluster_bias') and m.cluster_bias is not None:
                self._init_bias(m.cluster_bias)
            if hasattr(m, 'out_projs'):
                for i in range(len(m.out_projs)):
                    if m.out_projs[i] is not None:
                        nn.init.normal_(m.out_projs[i], 0.0, self.config.proj_init_std)
        elif classname.find('LayerNorm') != -1:
            if hasattr(m, 'weight'):
                nn.init.normal_(m.weight, 1.0, self.config.init_std)
            if hasattr(m, 'bias') and m.bias is not None:
                self._init_bias(m.bias)
        else:
            if hasattr(m, 'r_emb'):
                self._init_weight(m.r_emb)
            if hasattr(m, 'r_w_bias'):
                self._init_weight(m.r_w_bias)
            if hasattr(m, 'r_r_bias'):
                self._init_weight(m.r_r_bias)
            if hasattr(m, 'r_bias'):
                self._init_bias(m.r_bias)

    def set_num_special_tokens(self, num_special_tokens):
        pass


TRANSFO_XL_START_DOCSTRING = r"""    The Transformer-XL model was proposed in
    `Transformer-XL: Attentive Language Models Beyond a Fixed-Length Context`_
    by Zihang Dai*, Zhilin Yang*, Yiming Yang, Jaime Carbonell, Quoc V. Le, Ruslan Salakhutdinov.
    It's a causal (uni-directional) transformer with relative positioning (sinusoïdal) embeddings which can reuse
    previously computed hidden-states to attend to longer context (memory).
    This model also uses adaptive softmax inputs and outputs (tied).

    This model is a PyTorch `torch.nn.Module`_ sub-class. Use it as a regular PyTorch Module and
    refer to the PyTorch documentation for all matter related to general usage and behavior.

    .. _`Transformer-XL: Attentive Language Models Beyond a Fixed-Length Context`:
        https://arxiv.org/abs/1901.02860

    .. _`torch.nn.Module`:
        https://pytorch.org/docs/stable/nn.html#module

    Parameters:
        config (:class:`~pytorch_transformers.TransfoXLConfig`): Model configuration class with all the parameters of the model.
"""

TRANSFO_XL_INPUTS_DOCSTRING = r"""
    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            Indices can be obtained using :class:`pytorch_transformers.TransfoXLTokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **mems**: (`optional`)
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` output below). Can be used to speed up sequential decoding and attend to longer context.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
"""

@add_start_docstrings("The bare Bert Model transformer outputing raw hidden-states without any specific head on top.",
                      TRANSFO_XL_START_DOCSTRING, TRANSFO_XL_INPUTS_DOCSTRING)
class TransfoXLModel(TransfoXLPreTrainedModel):
    r"""
    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **last_hidden_state**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, hidden_size)``
            Sequence of hidden-states at the last layer of the model.
        **mems**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` input above). Can be used to speed up sequential decoding and attend to longer context.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = TransfoXLTokenizer.from_pretrained('transfo-xl-wt103')
        model = TransfoXLModel.from_pretrained('transfo-xl-wt103')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states, mems = outputs[:2]

    """
    def __init__(self, config):
        super(TransfoXLModel, self).__init__(config)
        self.output_attentions = config.output_attentions
        self.output_hidden_states = config.output_hidden_states

        self.n_token = config.n_token

        self.d_embed = config.d_embed
        self.d_model = config.d_model
        self.n_head = config.n_head
        self.d_head = config.d_head

        self.word_emb = AdaptiveEmbedding(config.n_token, config.d_embed, config.d_model, config.cutoffs, 
                                          div_val=config.div_val)

        self.drop = nn.Dropout(config.dropout)

        self.n_layer = config.n_layer

        self.tgt_len = config.tgt_len
        self.mem_len = config.mem_len
        self.ext_len = config.ext_len
        self.max_klen = config.tgt_len + config.ext_len + config.mem_len

        self.attn_type = config.attn_type

        if not config.untie_r:
            self.r_w_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
            self.r_r_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))

        self.layers = nn.ModuleList()
        if config.attn_type == 0: # the default attention
            for i in range(config.n_layer):
                self.layers.append(
                    RelPartialLearnableDecoderLayer(
                        config.n_head, config.d_model, config.d_head, config.d_inner, config.dropout,
                        tgt_len=config.tgt_len, ext_len=config.ext_len, mem_len=config.mem_len,
                        dropatt=config.dropatt, pre_lnorm=config.pre_lnorm,
                        r_w_bias=None if config.untie_r else self.r_w_bias,
                        r_r_bias=None if config.untie_r else self.r_r_bias,
                        output_attentions=self.output_attentions)
                )
        elif config.attn_type == 1: # learnable embeddings
            for i in range(config.n_layer):
                self.layers.append(
                    RelLearnableDecoderLayer(
                        config.n_head, config.d_model, config.d_head, config.d_inner, config.dropout,
                        tgt_len=config.tgt_len, ext_len=config.ext_len, mem_len=config.mem_len,
                        dropatt=config.dropatt, pre_lnorm=config.pre_lnorm,
                        r_w_bias=None if config.untie_r else self.r_w_bias,
                        r_r_bias=None if config.untie_r else self.r_r_bias,
                        output_attentions=self.output_attentions)
                )
        elif config.attn_type in [2, 3]: # absolute embeddings
            for i in range(config.n_layer):
                self.layers.append(
                    DecoderLayer(
                        config.n_head, config.d_model, config.d_head, config.d_inner, config.dropout,
                        dropatt=config.dropatt, pre_lnorm=config.pre_lnorm,
                        r_w_bias=None if config.untie_r else self.r_w_bias,
                        r_r_bias=None if config.untie_r else self.r_r_bias,
                        output_attentions=self.output_attentions)
                )

        self.same_length = config.same_length
        self.clamp_len = config.clamp_len

        if self.attn_type == 0: # default attention
            self.pos_emb = PositionalEmbedding(self.d_model)
        elif self.attn_type == 1: # learnable
            self.r_emb = nn.Parameter(torch.FloatTensor(
                    self.n_layer, self.max_klen, self.n_head, self.d_head))
            self.r_bias = nn.Parameter(torch.FloatTensor(
                    self.n_layer, self.max_klen, self.n_head))
        elif self.attn_type == 2: # absolute standard
            self.pos_emb = PositionalEmbedding(self.d_model)
        elif self.attn_type == 3: # absolute deeper SA
            self.r_emb = nn.Parameter(torch.FloatTensor(
                    self.n_layer, self.max_klen, self.n_head, self.d_head))

        self.apply(self.init_weights)

    def _resize_token_embeddings(self, new_num_tokens):
        return self.word_emb

    def backward_compatible(self):
        self.sample_softmax = -1

    def reset_length(self, tgt_len, ext_len, mem_len):
        self.tgt_len = tgt_len
        self.mem_len = mem_len
        self.ext_len = ext_len

    def _prune_heads(self, heads):
        logger.info("Head pruning is not implemented for Transformer-XL model")
        pass

    def init_mems(self, data):
        if self.mem_len > 0:
            mems = []
            param = next(self.parameters())
            for i in range(self.n_layer):
                empty = torch.zeros(self.mem_len, data.size(1), self.config.d_model,
                                    dtype=param.dtype, device=param.device)
                mems.append(empty)

            return mems
        else:
            return None

    def _update_mems(self, hids, mems, qlen, mlen):
        if mems is None: return None
        assert len(hids) == len(mems), 'len(hids) != len(mems)'
        with torch.no_grad():
            new_mems = []
            end_idx = mlen + max(0, qlen - 0 - self.ext_len)
            beg_idx = max(0, end_idx - self.mem_len)
            for i in range(len(hids)):

                cat = torch.cat([mems[i], hids[i]], dim=0)
                new_mems.append(cat[beg_idx:end_idx].detach())

        return new_mems

    def _forward(self, dec_inp, mems=None, head_mask=None):
        qlen, bsz = dec_inp.size()
        if head_mask is not None:
            if head_mask.dim() == 1:
                head_mask = head_mask.unsqueeze(0).unsqueeze(0).unsqueeze(0).unsqueeze(0)
                head_mask = head_mask.expand(self.n_layer, -1, -1, -1, -1)
            elif head_mask.dim() == 2:
                head_mask = head_mask.unsqueeze(1).unsqueeze(1).unsqueeze(1)
            head_mask = head_mask.to(dtype=next(self.parameters()).dtype) # switch to fload if need + fp16 compatibility
        else:
            head_mask = [None] * self.n_layer

        word_emb = self.word_emb(dec_inp)

        mlen = mems[0].size(0) if mems is not None else 0
        klen = mlen + qlen
        if self.same_length:
            all_ones = word_emb.new_ones(qlen, klen)
            mask_len = klen - self.mem_len
            if mask_len > 0:
                mask_shift_len = qlen - mask_len
            else:
                mask_shift_len = qlen
            dec_attn_mask = (torch.triu(all_ones, 1+mlen)
                    + torch.tril(all_ones, -mask_shift_len)).byte()[:, :, None] # -1
        else:
            dec_attn_mask = torch.triu(
                word_emb.new_ones(qlen, klen), diagonal=1+mlen).byte()[:,:,None]

        hids = []
        attentions = []
        if self.attn_type == 0: # default
            pos_seq = torch.arange(klen-1, -1, -1.0, device=word_emb.device, 
                                   dtype=word_emb.dtype)
            if self.clamp_len > 0:
                pos_seq.clamp_(max=self.clamp_len)
            pos_emb = self.pos_emb(pos_seq)

            core_out = self.drop(word_emb)
            pos_emb = self.drop(pos_emb)

            for i, layer in enumerate(self.layers):
                hids.append(core_out)
                mems_i = None if mems is None else mems[i]
                layer_outputs = layer(core_out, pos_emb, dec_attn_mask=dec_attn_mask,
                                      mems=mems_i, head_mask=head_mask[i])
                core_out = layer_outputs[0]
                if self.output_attentions:
                    attentions.append(layer_outputs[1])
        elif self.attn_type == 1: # learnable
            core_out = self.drop(word_emb)
            for i, layer in enumerate(self.layers):
                hids.append(core_out)
                if self.clamp_len > 0:
                    r_emb = self.r_emb[i][-self.clamp_len :]
                    r_bias = self.r_bias[i][-self.clamp_len :]
                else:
                    r_emb, r_bias = self.r_emb[i], self.r_bias[i]

                mems_i = None if mems is None else mems[i]
                layer_outputs = layer(core_out, r_emb, self.r_w_bias[i],
                                      r_bias, dec_attn_mask=dec_attn_mask,
                                      mems=mems_i, head_mask=head_mask[i])
                core_out = layer_outputs[0]
                if self.output_attentions:
                    attentions.append(layer_outputs[1])
        elif self.attn_type == 2: # absolute
            pos_seq = torch.arange(klen - 1, -1, -1.0, device=word_emb.device,
                                   dtype=word_emb.dtype)
            if self.clamp_len > 0:
                pos_seq.clamp_(max=self.clamp_len)
            pos_emb = self.pos_emb(pos_seq)

            core_out = self.drop(word_emb + pos_emb[-qlen:])

            for i, layer in enumerate(self.layers):
                hids.append(core_out)
                mems_i = None if mems is None else mems[i]
                if mems_i is not None and i == 0:
                    mems_i += pos_emb[:mlen]
                layer_outputs = layer(core_out, dec_attn_mask=dec_attn_mask,
                                 mems=mems_i, head_mask=head_mask[i])
                core_out = layer_outputs[0]
                if self.output_attentions:
                    attentions.append(layer_outputs[1])
        elif self.attn_type == 3:
            core_out = self.drop(word_emb)

            for i, layer in enumerate(self.layers):
                hids.append(core_out)
                mems_i = None if mems is None else mems[i]
                if mems_i is not None and mlen > 0:
                    cur_emb = self.r_emb[i][:-qlen]
                    cur_size = cur_emb.size(0)
                    if cur_size < mlen:
                        cur_emb_pad = cur_emb[0:1].expand(mlen-cur_size, -1, -1)
                        cur_emb = torch.cat([cur_emb_pad, cur_emb], 0)
                    else:
                        cur_emb = cur_emb[-mlen:]
                    mems_i += cur_emb.view(mlen, 1, -1)
                core_out += self.r_emb[i][-qlen:].view(qlen, 1, -1)

                layer_outputs = layer(core_out, dec_attn_mask=dec_attn_mask,
                                      mems=mems_i, head_mask=head_mask[i])
                core_out = layer_outputs[0]
                if self.output_attentions:
                    attentions.append(layer_outputs[1])

        core_out = self.drop(core_out)

        new_mems = self._update_mems(hids, mems, mlen, qlen)
        outputs = [core_out.transpose(0, 1).contiguous(), new_mems]
        if self.output_hidden_states:
            hids.append(core_out)
            hids = list(t.transpose(0, 1).contiguous() for t in hids)
            outputs.append(hids)
        if self.output_attentions:
            attentions = list(t.permute(2, 3, 0, 1).contiguous() for t in attentions)
            outputs.append(attentions)
        return outputs  # last hidden state, new_mems, (all hidden states), (all attentions)

    def forward(self, input_ids, mems=None, head_mask=None):
        input_ids = input_ids.transpose(0, 1).contiguous()

        if mems is None:
            mems = self.init_mems(input_ids)
        outputs = self._forward(input_ids, mems=mems, head_mask=head_mask)

        return outputs  # last hidden state, new_mems, (all hidden states), (all attentions)


@add_start_docstrings("""The Transformer-XL Model with a language modeling head on top
    (adaptive softmax with weights tied to the adaptive input embeddings)""",
    TRANSFO_XL_START_DOCSTRING, TRANSFO_XL_INPUTS_DOCSTRING)
class TransfoXLLMHeadModel(TransfoXLPreTrainedModel):
    r"""
        **lm_labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``lm_labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``lm_labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **prediction_scores**: ``None`` if ``lm_labels`` is provided else ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
            We don't output them when the loss is computed to speedup adaptive softmax decoding.
        **mems**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` input above). Can be used to speed up sequential decoding and attend to longer context.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = TransfoXLTokenizer.from_pretrained('transfo-xl-wt103')
        model = TransfoXLLMHeadModel.from_pretrained('transfo-xl-wt103')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        prediction_scores, mems = outputs[:2]

    """
    def __init__(self, config):
        super(TransfoXLLMHeadModel, self).__init__(config)
        self.transformer = TransfoXLModel(config)
        self.sample_softmax = config.sample_softmax
        if config.sample_softmax > 0:
            self.out_layer = nn.Linear(config.d_model, config.n_token)
            self.sampler = LogUniformSampler(config.n_token, config.sample_softmax)
        else:
            self.crit = ProjectedAdaptiveLogSoftmax(config.n_token, config.d_embed, config.d_model, 
                                                    config.cutoffs, div_val=config.div_val)
        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """
        Run this to be sure output and input (adaptive) softmax weights are tied
        """
        if self.sample_softmax > 0:
            if self.config.tie_weight:
                self.out_layer.weight = self.transformer.word_emb.weight
        else:
            if self.config.tie_weight:
                for i in range(len(self.crit.out_layers)):
                    self._tie_or_clone_weights(self.crit.out_layers[i],
                                               self.transformer.word_emb.emb_layers[i])
            if self.config.tie_projs:
                for i, tie_proj in enumerate(self.config.tie_projs):
                    if tie_proj and self.config.div_val == 1 and self.config.d_model != self.config.d_embed:
                        if self.config.torchscript:
                            self.crit.out_projs[i] = nn.Parameter(self.transformer.word_emb.emb_projs[0].clone())
                        else:
                            self.crit.out_projs[i] = self.transformer.word_emb.emb_projs[0]
                    elif tie_proj and self.config.div_val != 1:
                        if self.config.torchscript:
                            self.crit.out_projs[i] = nn.Parameter(self.transformer.word_emb.emb_projs[i].clone())
                        else:
                            self.crit.out_projs[i] = self.transformer.word_emb.emb_projs[i]

    def reset_length(self, tgt_len, ext_len, mem_len):
        self.transformer.reset_length(tgt_len, ext_len, mem_len)

    def init_mems(self, data):
        return self.transformer.init_mems(data)

    def forward(self, input_ids, labels=None, mems=None, head_mask=None):
        bsz = input_ids.size(0)
        tgt_len = input_ids.size(1)

        transformer_outputs = self.transformer(input_ids, mems=mems, head_mask=head_mask)

        last_hidden = transformer_outputs[0]
        pred_hid = last_hidden[:, -tgt_len:]
        outputs = transformer_outputs[1:]
        if self.sample_softmax > 0 and self.training:
            assert self.config.tie_weight
            logit = sample_logits(self.transformer.word_emb, self.out_layer.bias, labels, pred_hid, self.sampler)
            softmax_output = -F.log_softmax(logit, -1)[:, :, 0]
            outputs = [softmax_output] + outputs
            if labels is not None:
                raise NotImplementedError
        else:
            softmax_output = self.crit(pred_hid.view(-1, pred_hid.size(-1)), labels)
            if labels is None:
                softmax_output = softmax_output.view(bsz, tgt_len, -1)
                outputs = [softmax_output] + outputs
            else:
                softmax_output = softmax_output.view(bsz, tgt_len)
                outputs = [softmax_output, None] + outputs

        return outputs  # (loss), logits or None if labels is not None (speed up adaptive softmax), new_mems, (all hidden states), (all attentions)


==> pytorch_transformers/modeling_transfo_xl_utilities.py <==
""" Utilities for PyTorch Transformer XL model.
    Directly adapted from https://github.com/kimiyoung/transformer-xl.
"""

from collections import defaultdict

import numpy as np

import torch
import torch.nn as nn
import torch.nn.functional as F


class ProjectedAdaptiveLogSoftmax(nn.Module):
    def __init__(self, n_token, d_embed, d_proj, cutoffs, div_val=1,
                 keep_order=False):
        super(ProjectedAdaptiveLogSoftmax, self).__init__()

        self.n_token = n_token
        self.d_embed = d_embed
        self.d_proj = d_proj

        self.cutoffs = cutoffs + [n_token]
        self.cutoff_ends = [0] + self.cutoffs
        self.div_val = div_val

        self.shortlist_size = self.cutoffs[0]
        self.n_clusters = len(self.cutoffs) - 1
        self.head_size = self.shortlist_size + self.n_clusters

        if self.n_clusters > 0:
            self.cluster_weight = nn.Parameter(torch.zeros(self.n_clusters, self.d_embed))
            self.cluster_bias = nn.Parameter(torch.zeros(self.n_clusters))

        self.out_layers = nn.ModuleList()
        self.out_projs = nn.ParameterList()

        if div_val == 1:
            for i in range(len(self.cutoffs)):
                if d_proj != d_embed:
                    self.out_projs.append(
                        nn.Parameter(torch.FloatTensor(d_proj, d_embed))
                    )
                else:
                    self.out_projs.append(None)

            self.out_layers.append(nn.Linear(d_embed, n_token))
        else:
            for i in range(len(self.cutoffs)):
                l_idx, r_idx = self.cutoff_ends[i], self.cutoff_ends[i+1]
                d_emb_i = d_embed // (div_val ** i)

                self.out_projs.append(
                    nn.Parameter(torch.FloatTensor(d_proj, d_emb_i))
                )

                self.out_layers.append(nn.Linear(d_emb_i, r_idx-l_idx))

        self.keep_order = keep_order

    def _compute_logit(self, hidden, weight, bias, proj):
        if proj is None:
            logit = F.linear(hidden, weight, bias=bias)
        else:
            proj_hid = F.linear(hidden, proj.t().contiguous())
            logit = F.linear(proj_hid, weight, bias=bias)

        return logit

    def forward(self, hidden, labels=None, keep_order=False):
        '''
            Params:
                hidden :: [len*bsz x d_proj]
                labels :: [len*bsz]
            Return:
                if labels is None:
                    out :: [len*bsz] Negative log likelihood
                else:
                    out :: [len*bsz x n_tokens] log probabilities of tokens over the vocabulary
            We could replace this implementation by the native PyTorch one
            if their's had an option to set bias on all clusters in the native one.
            here: https://github.com/pytorch/pytorch/blob/dbe6a7a9ff1a364a8706bf5df58a1ca96d2fd9da/torch/nn/modules/adaptive.py#L138
        '''

        if labels is not None:
            labels = labels.view(-1)
            if hidden.size(0) != labels.size(0):
                raise RuntimeError('Input and labels should have the same size '
                                'in the batch dimension.')

        if self.n_clusters == 0:
            logit = self._compute_logit(hidden, self.out_layers[0].weight,
                                        self.out_layers[0].bias, self.out_projs[0])
            if labels is not None:
                out = -F.log_softmax(logit, dim=-1) \
                        .gather(1, labels.unsqueeze(1)).squeeze(1)
            else:
                out = F.log_softmax(logit, dim=-1)
        else:
            weights, biases = [], []
            for i in range(len(self.cutoffs)):
                if self.div_val == 1:
                    l_idx, r_idx = self.cutoff_ends[i], self.cutoff_ends[i + 1]
                    weight_i = self.out_layers[0].weight[l_idx:r_idx]
                    bias_i = self.out_layers[0].bias[l_idx:r_idx]
                else:
                    weight_i = self.out_layers[i].weight
                    bias_i = self.out_layers[i].bias

                if i == 0:
                    weight_i = torch.cat(
                        [weight_i, self.cluster_weight], dim=0)
                    bias_i = torch.cat(
                        [bias_i, self.cluster_bias], dim=0)

                weights.append(weight_i)
                biases.append(bias_i)

            head_weight, head_bias, head_proj = weights[0], biases[0], self.out_projs[0]

            head_logit = self._compute_logit(hidden, head_weight, head_bias, head_proj)
            head_logprob = F.log_softmax(head_logit, dim=1)

            if labels is None:
                out = hidden.new_empty((head_logit.size(0), self.n_token))
            else:
                out = torch.zeros_like(labels, dtype=hidden.dtype, device=hidden.device)

            offset = 0
            cutoff_values = [0] + self.cutoffs
            for i in range(len(cutoff_values) - 1):
                l_idx, r_idx = cutoff_values[i], cutoff_values[i + 1]

                if labels is not None:
                    mask_i = (labels >= l_idx) & (labels < r_idx)
                    indices_i = mask_i.nonzero().squeeze()

                    if indices_i.numel() == 0:
                        continue

                    target_i = labels.index_select(0, indices_i) - l_idx
                    head_logprob_i = head_logprob.index_select(0, indices_i)
                    hidden_i = hidden.index_select(0, indices_i)
                else:
                    hidden_i = hidden

                if i == 0:
                    if labels is not None:
                        logprob_i = head_logprob_i.gather(1, target_i[:, None]).squeeze(1)
                    else:
                        out[:, :self.cutoffs[0]] = head_logprob[:, :self.cutoffs[0]]
                else:
                    weight_i, bias_i, proj_i = weights[i], biases[i], self.out_projs[i]

                    tail_logit_i = self._compute_logit(hidden_i, weight_i, bias_i, proj_i)
                    tail_logprob_i = F.log_softmax(tail_logit_i, dim=1)
                    cluster_prob_idx = self.cutoffs[0] + i - 1  # No probability for the head cluster
                    if labels is not None:
                        logprob_i = head_logprob_i[:, cluster_prob_idx] \
                                + tail_logprob_i.gather(1, target_i[:, None]).squeeze(1)
                    else:
                        logprob_i = head_logprob[:, cluster_prob_idx, None] + tail_logprob_i
                        out[:, l_idx:r_idx] = logprob_i

                if labels is not None:
                    if (hasattr(self, 'keep_order') and self.keep_order) or keep_order:
                        out.index_copy_(0, indices_i, -logprob_i)
                    else:
                        out[offset:offset+logprob_i.size(0)].copy_(-logprob_i)
                    offset += logprob_i.size(0)

        return out


    def log_prob(self, hidden):
        r""" Computes log probabilities for all :math:`n\_classes`
        From: https://github.com/pytorch/pytorch/blob/master/torch/nn/modules/adaptive.py
        Args:
            hidden (Tensor): a minibatch of examples
        Returns:
            log-probabilities of for each class :math:`c`
            in range :math:`0 <= c <= n\_classes`, where :math:`n\_classes` is a
            parameter passed to ``AdaptiveLogSoftmaxWithLoss`` constructor.
        Shape:
            - Input: :math:`(N, in\_features)`
            - Output: :math:`(N, n\_classes)`
        """
        if self.n_clusters == 0:
            logit = self._compute_logit(hidden, self.out_layers[0].weight,
                                        self.out_layers[0].bias, self.out_projs[0])
            return F.log_softmax(logit, dim=-1)
        else:
            weights, biases = [], []
            for i in range(len(self.cutoffs)):
                if self.div_val == 1:
                    l_idx, r_idx = self.cutoff_ends[i], self.cutoff_ends[i + 1]
                    weight_i = self.out_layers[0].weight[l_idx:r_idx]
                    bias_i = self.out_layers[0].bias[l_idx:r_idx]
                else:
                    weight_i = self.out_layers[i].weight
                    bias_i = self.out_layers[i].bias

                if i == 0:
                    weight_i = torch.cat(
                        [weight_i, self.cluster_weight], dim=0)
                    bias_i = torch.cat(
                        [bias_i, self.cluster_bias], dim=0)

                weights.append(weight_i)
                biases.append(bias_i)

            head_weight, head_bias, head_proj = weights[0], biases[0], self.out_projs[0]
            head_logit = self._compute_logit(hidden, head_weight, head_bias, head_proj)

            out = hidden.new_empty((head_logit.size(0), self.n_token))
            head_logprob = F.log_softmax(head_logit, dim=1)

            cutoff_values = [0] + self.cutoffs
            for i in range(len(cutoff_values) - 1):
                start_idx, stop_idx = cutoff_values[i], cutoff_values[i + 1]

                if i == 0:
                    out[:, :self.cutoffs[0]] = head_logprob[:, :self.cutoffs[0]]
                else:
                    weight_i, bias_i, proj_i = weights[i], biases[i], self.out_projs[i]

                    tail_logit_i = self._compute_logit(hidden, weight_i, bias_i, proj_i)
                    tail_logprob_i = F.log_softmax(tail_logit_i, dim=1)

                    logprob_i = head_logprob[:, -i] + tail_logprob_i
                    out[:, start_idx, stop_idx] = logprob_i

            return out


class LogUniformSampler(object):
    def __init__(self, range_max, n_sample):
        """
        Reference : https://github.com/tensorflow/tensorflow/blob/r1.10/tensorflow/python/ops/candidate_sampling_ops.py
            `P(class) = (log(class + 2) - log(class + 1)) / log(range_max + 1)`

        expected count can be approximated by 1 - (1 - p)^n
        and we use a numerically stable version -expm1(num_tries * log1p(-p))

        Our implementation fixes num_tries at 2 * n_sample, and the actual #samples will vary from run to run
        """
        with torch.no_grad():
            self.range_max = range_max
            log_indices = torch.arange(1., range_max+2., 1.).log_()
            self.dist = (log_indices[1:] - log_indices[:-1]) / log_indices[-1]

            self.log_q = (- (-self.dist.double().log1p_() * 2 * n_sample).expm1_()).log_().float()

        self.n_sample = n_sample

    def sample(self, labels):
        """
            labels: [b1, b2]
        Return
            true_log_probs: [b1, b2]
            samp_log_probs: [n_sample]
            neg_samples: [n_sample]
        """
        n_sample = self.n_sample
        n_tries = 2 * n_sample

        with torch.no_grad():
            neg_samples = torch.multinomial(self.dist, n_tries, replacement=True).unique()
            device = labels.device
            neg_samples = neg_samples.to(device)
            true_log_probs = self.log_q[labels].to(device)
            samp_log_probs = self.log_q[neg_samples].to(device)
            return true_log_probs, samp_log_probs, neg_samples

def sample_logits(embedding, bias, labels, inputs, sampler):
    """
        embedding: an nn.Embedding layer
        bias: [n_vocab]
        labels: [b1, b2]
        inputs: [b1, b2, n_emb]
        sampler: you may use a LogUniformSampler
    Return
        logits: [b1, b2, 1 + n_sample]
    """
    true_log_probs, samp_log_probs, neg_samples = sampler.sample(labels)
    n_sample = neg_samples.size(0)
    b1, b2 = labels.size(0), labels.size(1)
    all_ids = torch.cat([labels.view(-1), neg_samples])
    all_w = embedding(all_ids)
    true_w = all_w[: -n_sample].view(b1, b2, -1)
    sample_w = all_w[- n_sample:].view(n_sample, -1)

    all_b = bias[all_ids]
    true_b = all_b[: -n_sample].view(b1, b2)
    sample_b = all_b[- n_sample:]

    hit = (labels[:, :, None] == neg_samples).detach()

    true_logits = torch.einsum('ijk,ijk->ij',
        [true_w, inputs]) + true_b - true_log_probs
    sample_logits = torch.einsum('lk,ijk->ijl',
        [sample_w, inputs]) + sample_b - samp_log_probs
    sample_logits.masked_fill_(hit, -1e30)
    logits = torch.cat([true_logits[:, :, None], sample_logits], -1)

    return logits


==> pytorch_transformers/modeling_utils.py <==
"""PyTorch BERT model."""

from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import copy
import json
import logging
import os
from io import open

import six
import torch
from torch import nn
from torch.nn import CrossEntropyLoss
from torch.nn import functional as F

from .file_utils import cached_path

logger = logging.getLogger(__name__)

CONFIG_NAME = "config.json"
WEIGHTS_NAME = "pytorch_model.bin"
TF_WEIGHTS_NAME = 'model.ckpt'


try:
    from torch.nn import Identity
except ImportError:
    class Identity(nn.Module):
        r"""A placeholder identity operator that is argument-insensitive.
        """
        def __init__(self, *args, **kwargs):
            super(Identity, self).__init__()

        def forward(self, input):
            return input


if not six.PY2:
    def add_start_docstrings(*docstr):
        def docstring_decorator(fn):
            fn.__doc__ = ''.join(docstr) + fn.__doc__
            return fn
        return docstring_decorator
else:
    def add_start_docstrings(*docstr):
        def docstring_decorator(fn):
            return fn
        return docstring_decorator


class PretrainedConfig(object):
    r""" Base class for all configuration classes.
        Handles a few parameters common to all models' configurations as well as methods for loading/downloading/saving configurations.

        Class attributes (overridden by derived classes):
            - ``pretrained_config_archive_map``: a python ``dict`` of with `short-cut-names` (string) as keys and `url` (string) of associated pretrained model configurations as values.

        Parameters:
            ``finetuning_task``: string, default `None`. Name of the task used to fine-tune the model. This can be used when converting from an original (TensorFlow or PyTorch) checkpoint.
            ``num_labels``: integer, default `2`. Number of classes to use when the model is a classification model (sequences/tokens)
            ``output_attentions``: boolean, default `False`. Should the model returns attentions weights.
            ``output_hidden_states``: string, default `False`. Should the model returns all hidden-states.
            ``torchscript``: string, default `False`. Is the model used with Torchscript.
    """
    pretrained_config_archive_map = {}

    def __init__(self, **kwargs):
        self.finetuning_task = kwargs.pop('finetuning_task', None)
        self.num_labels = kwargs.pop('num_labels', 2)
        self.output_attentions = kwargs.pop('output_attentions', False)
        self.output_hidden_states = kwargs.pop('output_hidden_states', False)
        self.torchscript = kwargs.pop('torchscript', False)

    def save_pretrained(self, save_directory):
        """ Save a configuration object to the directory `save_directory`, so that it
            can be re-loaded using the :func:`~pytorch_transformers.PretrainedConfig.from_pretrained` class method.
        """
        assert os.path.isdir(save_directory), "Saving path should be a directory where the model and configuration can be saved"
        output_config_file = os.path.join(save_directory, CONFIG_NAME)

        self.to_json_file(output_config_file)

    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, **kwargs):
        r""" Instantiate a :class:`~pytorch_transformers.PretrainedConfig` (or a derived class) from a pre-trained model configuration.

        Parameters:
            pretrained_model_name_or_path: either:

                - a string with the `shortcut name` of a pre-trained model configuration to load from cache or download, e.g.: ``bert-base-uncased``.
                - a path to a `directory` containing a configuration file saved using the :func:`~pytorch_transformers.PretrainedConfig.save_pretrained` method, e.g.: ``./my_model_directory/``.
                - a path or url to a saved configuration JSON `file`, e.g.: ``./my_model_directory/configuration.json``.

            cache_dir: (`optional`) string:
                Path to a directory in which a downloaded pre-trained model
                configuration should be cached if the standard cache should not be used.

            kwargs: (`optional`) dict: key/value pairs with which to update the configuration object after loading.

                - The values in kwargs of any keys which are configuration attributes will be used to override the loaded values.
                - Behavior concerning key/value pairs whose keys are *not* configuration attributes is controlled by the `return_unused_kwargs` keyword parameter.

            return_unused_kwargs: (`optional`) bool:

                - If False, then this function returns just the final configuration object.
                - If True, then this functions returns a tuple `(config, unused_kwargs)` where `unused_kwargs` is a dictionary consisting of the key/value pairs whose keys are not configuration attributes: ie the part of kwargs which has not been used to update `config` and is otherwise ignored.

        Examples::
            config = BertConfig.from_pretrained('bert-base-uncased')    # Download configuration from S3 and cache.
            config = BertConfig.from_pretrained('./test/saved_model/')  # E.g. config (or model) was saved using `save_pretrained('./test/saved_model/')`
            config = BertConfig.from_pretrained('./test/saved_model/my_configuration.json')
            config = BertConfig.from_pretrained('bert-base-uncased', output_attention=True, foo=False)
            assert config.output_attention == True
            config, unused_kwargs = BertConfig.from_pretrained('bert-base-uncased', output_attention=True,
                                                               foo=False, return_unused_kwargs=True)
            assert config.output_attention == True
            assert unused_kwargs == {'foo': False}

        """
        cache_dir = kwargs.pop('cache_dir', None)
        return_unused_kwargs = kwargs.pop('return_unused_kwargs', False)

        if pretrained_model_name_or_path in cls.pretrained_config_archive_map:
            config_file = cls.pretrained_config_archive_map[pretrained_model_name_or_path]
        elif os.path.isdir(pretrained_model_name_or_path):
            config_file = os.path.join(pretrained_model_name_or_path, CONFIG_NAME)
        else:
            config_file = pretrained_model_name_or_path
        try:
            resolved_config_file = cached_path(config_file, cache_dir=cache_dir)
        except EnvironmentError:
            if pretrained_model_name_or_path in cls.pretrained_config_archive_map:
                logger.error(
                    "Couldn't reach server at '{}' to download pretrained model configuration file.".format(
                        config_file))
            else:
                logger.error(
                    "Model name '{}' was not found in model name list ({}). "
                    "We assumed '{}' was a path or url but couldn't find any file "
                    "associated to this path or url.".format(
                        pretrained_model_name_or_path,
                        ', '.join(cls.pretrained_config_archive_map.keys()),
                        config_file))
            return None
        if resolved_config_file == config_file:
            logger.info("loading configuration file {}".format(config_file))
        else:
            logger.info("loading configuration file {} from cache at {}".format(
                config_file, resolved_config_file))
        config = cls.from_json_file(resolved_config_file)
        to_remove = []
        for key, value in kwargs.items():
            if hasattr(config, key):
                setattr(config, key, value)
                to_remove.append(key)
        for key in to_remove:
            kwargs.pop(key, None)

        logger.info("Model config %s", config)
        if return_unused_kwargs:
            return config, kwargs
        else:
            return config

    @classmethod
    def from_dict(cls, json_object):
        """Constructs a `Config` from a Python dictionary of parameters."""
        config = cls(vocab_size_or_config_json_file=-1)
        for key, value in json_object.items():
            config.__dict__[key] = value
        return config

    @classmethod
    def from_json_file(cls, json_file):
        """Constructs a `BertConfig` from a json file of parameters."""
        with open(json_file, "r", encoding='utf-8') as reader:
            text = reader.read()
        return cls.from_dict(json.loads(text))

    def __eq__(self, other):
        return self.__dict__ == other.__dict__

    def __repr__(self):
        return str(self.to_json_string())

    def to_dict(self):
        """Serializes this instance to a Python dictionary."""
        output = copy.deepcopy(self.__dict__)
        return output

    def to_json_string(self):
        """Serializes this instance to a JSON string."""
        return json.dumps(self.to_dict(), indent=2, sort_keys=True) + "\n"

    def to_json_file(self, json_file_path):
        """ Save this instance to a json file."""
        with open(json_file_path, "w", encoding='utf-8') as writer:
            writer.write(self.to_json_string())


class PreTrainedModel(nn.Module):
    r""" Base class for all models.

        :class:`~pytorch_transformers.PreTrainedModel` takes care of storing the configuration of the models and handles methods for loading/downloading/saving models
        as well as a few methods commons to all models to (i) resize the input embeddings and (ii) prune heads in the self-attention heads.

        Class attributes (overridden by derived classes):
            - ``config_class``: a class derived from :class:`~pytorch_transformers.PretrainedConfig` to use as configuration class for this model architecture.
            - ``pretrained_model_archive_map``: a python ``dict`` of with `short-cut-names` (string) as keys and `url` (string) of associated pretrained weights as values.
            - ``load_tf_weights``: a python ``method`` for loading a TensorFlow checkpoint in a PyTorch model, taking as arguments:

                - ``model``: an instance of the relevant subclass of :class:`~pytorch_transformers.PreTrainedModel`,
                - ``config``: an instance of the relevant subclass of :class:`~pytorch_transformers.PretrainedConfig`,
                - ``path``: a path (string) to the TensorFlow checkpoint.

            - ``base_model_prefix``: a string indicating the attribute associated to the base model in derived classes of the same architecture adding modules on top of the base model.
    """
    config_class = None
    pretrained_model_archive_map = {}
    load_tf_weights = lambda model, config, path: None
    base_model_prefix = ""

    def __init__(self, config, *inputs, **kwargs):
        super(PreTrainedModel, self).__init__()
        if not isinstance(config, PretrainedConfig):
            raise ValueError(
                "Parameter config in `{}(config)` should be an instance of class `PretrainedConfig`. "
                "To create a model from a pretrained model use "
                "`model = {}.from_pretrained(PRETRAINED_MODEL_NAME)`".format(
                    self.__class__.__name__, self.__class__.__name__
                ))
        self.config = config

    def _get_resized_embeddings(self, old_embeddings, new_num_tokens=None):
        """ Build a resized Embedding Module from a provided token Embedding Module.
            Increasing the size will add newly initialized vectors at the end
            Reducing the size will remove vectors from the end

        Args:
            new_num_tokens: (`optional`) int
                New number of tokens in the embedding matrix.
                Increasing the size will add newly initialized vectors at the end
                Reducing the size will remove vectors from the end
                If not provided or None: return the provided token Embedding Module.
        Return: ``torch.nn.Embeddings``
            Pointer to the resized Embedding Module or the old Embedding Module if new_num_tokens is None
        """
        if new_num_tokens is None:
            return old_embeddings

        old_num_tokens, old_embedding_dim = old_embeddings.weight.size()
        if old_num_tokens == new_num_tokens:
            return old_embeddings
        new_embeddings = nn.Embedding(new_num_tokens, old_embedding_dim)
        new_embeddings.to(old_embeddings.weight.device)
        self.init_weights(new_embeddings)
        num_tokens_to_copy = min(old_num_tokens, new_num_tokens)
        new_embeddings.weight.data[:num_tokens_to_copy, :] = old_embeddings.weight.data[:num_tokens_to_copy, :]

        return new_embeddings

    def _tie_or_clone_weights(self, first_module, second_module):
        """ Tie or clone module weights depending of weither we are using TorchScript or not
        """
        if self.config.torchscript:
            first_module.weight = nn.Parameter(second_module.weight.clone())
        else:
            first_module.weight = second_module.weight

    def resize_token_embeddings(self, new_num_tokens=None):
        """ Resize input token embeddings matrix of the model if new_num_tokens != config.vocab_size.
        Take care of tying weights embeddings afterwards if the model class has a `tie_weights()` method.

        Arguments:

            new_num_tokens: (`optional`) int:
                New number of tokens in the embedding matrix. Increasing the size will add newly initialized vectors at the end. Reducing the size will remove vectors from the end. 
                If not provided or None: does nothing and just returns a pointer to the input tokens ``torch.nn.Embeddings`` Module of the model.

        Return: ``torch.nn.Embeddings``
            Pointer to the input tokens Embeddings Module of the model
        """
        base_model = getattr(self, self.base_model_prefix, self)  # get the base model if needed
        model_embeds = base_model._resize_token_embeddings(new_num_tokens)
        if new_num_tokens is None:
            return model_embeds
        self.config.vocab_size = new_num_tokens
        base_model.vocab_size = new_num_tokens
        if hasattr(self, 'tie_weights'):
            self.tie_weights()

        return model_embeds

    def prune_heads(self, heads_to_prune):
        """ Prunes heads of the base model.

            Arguments:

                heads_to_prune: dict with keys being selected layer indices (`int`) and associated values being the list of heads to prune in said layer (list of `int`).
        """
        base_model = getattr(self, self.base_model_prefix, self)  # get the base model if needed
        base_model._prune_heads(heads_to_prune)

    def save_pretrained(self, save_directory):
        """ Save a model and its configuration file to a directory, so that it
            can be re-loaded using the `:func:`~pytorch_transformers.PreTrainedModel.from_pretrained`` class method.
        """
        assert os.path.isdir(save_directory), "Saving path should be a directory where the model and configuration can be saved"
        model_to_save = self.module if hasattr(self, 'module') else self
        model_to_save.config.save_pretrained(save_directory)
        output_model_file = os.path.join(save_directory, WEIGHTS_NAME)

        torch.save(model_to_save.state_dict(), output_model_file)

    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, *model_args, **kwargs):
        r"""Instantiate a pretrained pytorch model from a pre-trained model configuration.

        The model is set in evaluation mode by default using ``model.eval()`` (Dropout modules are deactivated)
        To train the model, you should first set it back in training mode with ``model.train()``

        The warning ``Weights from XXX not initialized from pretrained model`` means that the weights of XXX do not come pre-trained with the rest of the model.
        It is up to you to train those weights with a downstream fine-tuning task.

        The warning ``Weights from XXX not used in YYY`` means that the layer XXX is not used by YYY, therefore those weights are discarded.

        Parameters:
            pretrained_model_name_or_path: either:

                - a string with the `shortcut name` of a pre-trained model to load from cache or download, e.g.: ``bert-base-uncased``.
                - a path to a `directory` containing model weights saved using :func:`~pytorch_transformers.PreTrainedModel.save_pretrained`, e.g.: ``./my_model_directory/``.
                - a path or url to a `tensorflow index checkpoint file` (e.g. `./tf_model/model.ckpt.index`). In this case, ``from_tf`` should be set to True and a configuration object should be provided as ``config`` argument. This loading path is slower than converting the TensorFlow checkpoint in a PyTorch model using the provided conversion scripts and loading the PyTorch model afterwards.

            model_args: (`optional`) Sequence of positional arguments:
                All remaning positional arguments will be passed to the underlying model's ``__init__`` method

            config: (`optional`) instance of a class derived from :class:`~pytorch_transformers.PretrainedConfig`:
                Configuration for the model to use instead of an automatically loaded configuation. Configuration can be automatically loaded when:

                - the model is a model provided by the library (loaded with the ``shortcut-name`` string of a pretrained model), or
                - the model was saved using :func:`~pytorch_transformers.PreTrainedModel.save_pretrained` and is reloaded by suppling the save directory.
                - the model is loaded by suppling a local directory as ``pretrained_model_name_or_path`` and a configuration JSON file named `config.json` is found in the directory.

            state_dict: (`optional`) dict:
                an optional state dictionnary for the model to use instead of a state dictionary loaded from saved weights file.
                This option can be used if you want to create a model from a pretrained configuration but load your own weights.
                In this case though, you should check if using :func:`~pytorch_transformers.PreTrainedModel.save_pretrained` and :func:`~pytorch_transformers.PreTrainedModel.from_pretrained` is not a simpler option.

            cache_dir: (`optional`) string:
                Path to a directory in which a downloaded pre-trained model
                configuration should be cached if the standard cache should not be used.

            output_loading_info: (`optional`) boolean:
                Set to ``True`` to also return a dictionnary containing missing keys, unexpected keys and error messages.

            kwargs: (`optional`) Remaining dictionary of keyword arguments:
                Can be used to update the configuration object (after it being loaded) and initiate the model. (e.g. ``output_attention=True``). Behave differently depending on whether a `config` is provided or automatically loaded:

                - If a configuration is provided with ``config``, ``**kwargs`` will be directly passed to the underlying model's ``__init__`` method (we assume all relevant updates to the configuration have already been done)
                - If a configuration is not provided, ``kwargs`` will be first passed to the configuration class initialization function (:func:`~pytorch_transformers.PretrainedConfig.from_pretrained`). Each key of ``kwargs`` that corresponds to a configuration attribute will be used to override said attribute with the supplied ``kwargs`` value. Remaining keys that do not correspond to any configuration attribute will be passed to the underlying model's ``__init__`` function.

        Examples::

            model = BertModel.from_pretrained('bert-base-uncased')    # Download model and configuration from S3 and cache.
            model = BertModel.from_pretrained('./test/saved_model/')  # E.g. model was saved using `save_pretrained('./test/saved_model/')`
            model = BertModel.from_pretrained('bert-base-uncased', output_attention=True)  # Update configuration during loading
            assert model.config.output_attention == True
            config = BertConfig.from_json_file('./tf_model/my_tf_model_config.json')
            model = BertModel.from_pretrained('./tf_model/my_tf_checkpoint.ckpt.index', from_tf=True, config=config)

        """
        config = kwargs.pop('config', None)
        state_dict = kwargs.pop('state_dict', None)
        cache_dir = kwargs.pop('cache_dir', None)
        from_tf = kwargs.pop('from_tf', False)
        output_loading_info = kwargs.pop('output_loading_info', False)
        if config is None:
            config, model_kwargs = cls.config_class.from_pretrained(
                pretrained_model_name_or_path, *model_args,
                cache_dir=cache_dir, return_unused_kwargs=True,
                **kwargs
            )
        else:
            model_kwargs = kwargs
        if pretrained_model_name_or_path in cls.pretrained_model_archive_map:
            archive_file = cls.pretrained_model_archive_map[pretrained_model_name_or_path]
        elif os.path.isdir(pretrained_model_name_or_path):
            if from_tf:
                archive_file = os.path.join(pretrained_model_name_or_path, TF_WEIGHTS_NAME + ".index")
            else:
                archive_file = os.path.join(pretrained_model_name_or_path, WEIGHTS_NAME)
        else:
            if from_tf:
                archive_file = pretrained_model_name_or_path + ".index"
            else:
                archive_file = pretrained_model_name_or_path
        try:
            resolved_archive_file = cached_path(archive_file, cache_dir=cache_dir)
        except EnvironmentError:
            if pretrained_model_name_or_path in cls.pretrained_model_archive_map:
                logger.error(
                    "Couldn't reach server at '{}' to download pretrained weights.".format(
                        archive_file))
            else:
                logger.error(
                    "Model name '{}' was not found in model name list ({}). "
                    "We assumed '{}' was a path or url but couldn't find any file "
                    "associated to this path or url.".format(
                        pretrained_model_name_or_path,
                        ', '.join(cls.pretrained_model_archive_map.keys()),
                        archive_file))
            return None
        if resolved_archive_file == archive_file:
            logger.info("loading weights file {}".format(archive_file))
        else:
            logger.info("loading weights file {} from cache at {}".format(
                archive_file, resolved_archive_file))
        model = cls(config, *model_args, **model_kwargs)

        if state_dict is None and not from_tf:
            state_dict = torch.load(resolved_archive_file, map_location='cpu')
        if from_tf:
            return cls.load_tf_weights(model, config, resolved_archive_file[:-6])  # Remove the '.index'
        old_keys = []
        new_keys = []
        for key in state_dict.keys():
            new_key = None
            if 'gamma' in key:
                new_key = key.replace('gamma', 'weight')
            if 'beta' in key:
                new_key = key.replace('beta', 'bias')
            if new_key:
                old_keys.append(key)
                new_keys.append(new_key)
        for old_key, new_key in zip(old_keys, new_keys):
            state_dict[new_key] = state_dict.pop(old_key)
        missing_keys = []
        unexpected_keys = []
        error_msgs = []
        metadata = getattr(state_dict, '_metadata', None)
        state_dict = state_dict.copy()
        if metadata is not None:
            state_dict._metadata = metadata

        def load(module, prefix=''):
            local_metadata = {} if metadata is None else metadata.get(prefix[:-1], {})
            module._load_from_state_dict(
                state_dict, prefix, local_metadata, True, missing_keys, unexpected_keys, error_msgs)
            for name, child in module._modules.items():
                if child is not None:
                    load(child, prefix + name + '.')
        start_prefix = ''
        model_to_load = model
        if not hasattr(model, cls.base_model_prefix) and any(s.startswith(cls.base_model_prefix) for s in state_dict.keys()):
            start_prefix = cls.base_model_prefix + '.'
        if hasattr(model, cls.base_model_prefix) and not any(s.startswith(cls.base_model_prefix) for s in state_dict.keys()):
            model_to_load = getattr(model, cls.base_model_prefix)

        load(model_to_load, prefix=start_prefix)
        if len(missing_keys) > 0:
            logger.info("Weights of {} not initialized from pretrained model: {}".format(
                model.__class__.__name__, missing_keys))
        if len(unexpected_keys) > 0:
            logger.info("Weights from pretrained model not used in {}: {}".format(
                model.__class__.__name__, unexpected_keys))
        if len(error_msgs) > 0:
            raise RuntimeError('Error(s) in loading state_dict for {}:\n\t{}'.format(
                               model.__class__.__name__, "\n\t".join(error_msgs)))

        if hasattr(model, 'tie_weights'):
            model.tie_weights()  # make sure word embedding weights are still tied
        model.eval()

        if output_loading_info:
            loading_info = {"missing_keys": missing_keys, "unexpected_keys": unexpected_keys, "error_msgs": error_msgs}
            return model, loading_info

        return model


class Conv1D(nn.Module):
    def __init__(self, nf, nx):
        """ Conv1D layer as defined by Radford et al. for OpenAI GPT (and also used in GPT-2)
            Basically works like a Linear layer but the weights are transposed
        """
        super(Conv1D, self).__init__()
        self.nf = nf
        w = torch.empty(nx, nf)
        nn.init.normal_(w, std=0.02)
        self.weight = nn.Parameter(w)
        self.bias = nn.Parameter(torch.zeros(nf))

    def forward(self, x):
        size_out = x.size()[:-1] + (self.nf,)
        x = torch.addmm(self.bias, x.view(-1, x.size(-1)), self.weight)
        x = x.view(*size_out)
        return x


class PoolerStartLogits(nn.Module):
    """ Compute SQuAD start_logits from sequence hidden states. """
    def __init__(self, config):
        super(PoolerStartLogits, self).__init__()
        self.dense = nn.Linear(config.hidden_size, 1)

    def forward(self, hidden_states, p_mask=None):
        """ Args:
            **p_mask**: (`optional`) ``torch.FloatTensor`` of shape `(batch_size, seq_len)`
                invalid position mask such as query and special symbols (PAD, SEP, CLS)
                1.0 means token should be masked.
        """
        x = self.dense(hidden_states).squeeze(-1)

        if p_mask is not None:
            x = x * (1 - p_mask) - 1e30 * p_mask

        return x


class PoolerEndLogits(nn.Module):
    """ Compute SQuAD end_logits from sequence hidden states and start token hidden state.
    """
    def __init__(self, config):
        super(PoolerEndLogits, self).__init__()
        self.dense_0 = nn.Linear(config.hidden_size * 2, config.hidden_size)
        self.activation = nn.Tanh()
        self.LayerNorm = nn.LayerNorm(config.hidden_size, eps=config.layer_norm_eps)
        self.dense_1 = nn.Linear(config.hidden_size, 1)

    def forward(self, hidden_states, start_states=None, start_positions=None, p_mask=None):
        """ Args:
            One of ``start_states``, ``start_positions`` should be not None.
            If both are set, ``start_positions`` overrides ``start_states``.

            **start_states**: ``torch.LongTensor`` of shape identical to hidden_states
                hidden states of the first tokens for the labeled span.
            **start_positions**: ``torch.LongTensor`` of shape ``(batch_size,)``
                position of the first token for the labeled span:
            **p_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, seq_len)``
                Mask of invalid position such as query and special symbols (PAD, SEP, CLS)
                1.0 means token should be masked.
        """
        assert start_states is not None or start_positions is not None, "One of start_states, start_positions should be not None"
        if start_positions is not None:
            slen, hsz = hidden_states.shape[-2:]
            start_positions = start_positions[:, None, None].expand(-1, -1, hsz) # shape (bsz, 1, hsz)
            start_states = hidden_states.gather(-2, start_positions) # shape (bsz, 1, hsz)
            start_states = start_states.expand(-1, slen, -1) # shape (bsz, slen, hsz)

        x = self.dense_0(torch.cat([hidden_states, start_states], dim=-1))
        x = self.activation(x)
        x = self.LayerNorm(x)
        x = self.dense_1(x).squeeze(-1)

        if p_mask is not None:
            x = x * (1 - p_mask) - 1e30 * p_mask

        return x


class PoolerAnswerClass(nn.Module):
    """ Compute SQuAD 2.0 answer class from classification and start tokens hidden states. """
    def __init__(self, config):
        super(PoolerAnswerClass, self).__init__()
        self.dense_0 = nn.Linear(config.hidden_size * 2, config.hidden_size)
        self.activation = nn.Tanh()
        self.dense_1 = nn.Linear(config.hidden_size, 1, bias=False)

    def forward(self, hidden_states, start_states=None, start_positions=None, cls_index=None):
        """
        Args:
            One of ``start_states``, ``start_positions`` should be not None.
            If both are set, ``start_positions`` overrides ``start_states``.

            **start_states**: ``torch.LongTensor`` of shape identical to ``hidden_states``.
                hidden states of the first tokens for the labeled span.
            **start_positions**: ``torch.LongTensor`` of shape ``(batch_size,)``
                position of the first token for the labeled span.
            **cls_index**: torch.LongTensor of shape ``(batch_size,)``
                position of the CLS token. If None, take the last token.

            note(Original repo):
                no dependency on end_feature so that we can obtain one single `cls_logits`
                for each sample
        """
        hsz = hidden_states.shape[-1]
        assert start_states is not None or start_positions is not None, "One of start_states, start_positions should be not None"
        if start_positions is not None:
            start_positions = start_positions[:, None, None].expand(-1, -1, hsz) # shape (bsz, 1, hsz)
            start_states = hidden_states.gather(-2, start_positions).squeeze(-2) # shape (bsz, hsz)

        if cls_index is not None:
            cls_index = cls_index[:, None, None].expand(-1, -1, hsz) # shape (bsz, 1, hsz)
            cls_token_state = hidden_states.gather(-2, cls_index).squeeze(-2) # shape (bsz, hsz)
        else:
            cls_token_state = hidden_states[:, -1, :] # shape (bsz, hsz)

        x = self.dense_0(torch.cat([start_states, cls_token_state], dim=-1))
        x = self.activation(x)
        x = self.dense_1(x).squeeze(-1)

        return x


class SQuADHead(nn.Module):
    r""" A SQuAD head inspired by XLNet.

    Parameters:
        config (:class:`~pytorch_transformers.XLNetConfig`): Model configuration class with all the parameters of the model.

    Inputs:
        **hidden_states**: ``torch.FloatTensor`` of shape ``(batch_size, seq_len, hidden_size)``
            hidden states of sequence tokens
        **start_positions**: ``torch.LongTensor`` of shape ``(batch_size,)``
            position of the first token for the labeled span.
        **end_positions**: ``torch.LongTensor`` of shape ``(batch_size,)``
            position of the last token for the labeled span.
        **cls_index**: torch.LongTensor of shape ``(batch_size,)``
            position of the CLS token. If None, take the last token.
        **is_impossible**: ``torch.LongTensor`` of shape ``(batch_size,)``
            Whether the question has a possible answer in the paragraph or not.
        **p_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, seq_len)``
            Mask of invalid position such as query and special symbols (PAD, SEP, CLS)
            1.0 means token should be masked.

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned if both ``start_positions`` and ``end_positions`` are provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification loss as the sum of start token, end token (and is_impossible if provided) classification losses.
        **start_top_log_probs**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.FloatTensor`` of shape ``(batch_size, config.start_n_top)``
            Log probabilities for the top config.start_n_top start token possibilities (beam-search).
        **start_top_index**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.LongTensor`` of shape ``(batch_size, config.start_n_top)``
            Indices for the top config.start_n_top start token possibilities (beam-search).
        **end_top_log_probs**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.FloatTensor`` of shape ``(batch_size, config.start_n_top * config.end_n_top)``
            Log probabilities for the top ``config.start_n_top * config.end_n_top`` end token possibilities (beam-search).
        **end_top_index**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.LongTensor`` of shape ``(batch_size, config.start_n_top * config.end_n_top)``
            Indices for the top ``config.start_n_top * config.end_n_top`` end token possibilities (beam-search).
        **cls_logits**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.FloatTensor`` of shape ``(batch_size,)``
            Log probabilities for the ``is_impossible`` label of the answers.
    """
    def __init__(self, config):
        super(SQuADHead, self).__init__()
        self.start_n_top = config.start_n_top
        self.end_n_top = config.end_n_top

        self.start_logits = PoolerStartLogits(config)
        self.end_logits = PoolerEndLogits(config)
        self.answer_class = PoolerAnswerClass(config)

    def forward(self, hidden_states, start_positions=None, end_positions=None,
                cls_index=None, is_impossible=None, p_mask=None):
        outputs = ()

        start_logits = self.start_logits(hidden_states, p_mask=p_mask)

        if start_positions is not None and end_positions is not None:
            for x in (start_positions, end_positions, cls_index, is_impossible):
                if x is not None and x.dim() > 1:
                    x.squeeze_(-1)
            end_logits = self.end_logits(hidden_states, start_positions=start_positions, p_mask=p_mask)

            loss_fct = CrossEntropyLoss()
            start_loss = loss_fct(start_logits, start_positions)
            end_loss = loss_fct(end_logits, end_positions)
            total_loss = (start_loss + end_loss) / 2

            if cls_index is not None and is_impossible is not None:
                cls_logits = self.answer_class(hidden_states, start_positions=start_positions, cls_index=cls_index)
                loss_fct_cls = nn.BCEWithLogitsLoss()
                cls_loss = loss_fct_cls(cls_logits, is_impossible)
                total_loss += cls_loss * 0.5

            outputs = (total_loss,) + outputs

        else:
            bsz, slen, hsz = hidden_states.size()
            start_log_probs = F.softmax(start_logits, dim=-1) # shape (bsz, slen)

            start_top_log_probs, start_top_index = torch.topk(start_log_probs, self.start_n_top, dim=-1) # shape (bsz, start_n_top)
            start_top_index_exp = start_top_index.unsqueeze(-1).expand(-1, -1, hsz) # shape (bsz, start_n_top, hsz)
            start_states = torch.gather(hidden_states, -2, start_top_index_exp) # shape (bsz, start_n_top, hsz)
            start_states = start_states.unsqueeze(1).expand(-1, slen, -1, -1) # shape (bsz, slen, start_n_top, hsz)

            hidden_states_expanded = hidden_states.unsqueeze(2).expand_as(start_states) # shape (bsz, slen, start_n_top, hsz)
            p_mask = p_mask.unsqueeze(-1) if p_mask is not None else None
            end_logits = self.end_logits(hidden_states_expanded, start_states=start_states, p_mask=p_mask)
            end_log_probs = F.softmax(end_logits, dim=1) # shape (bsz, slen, start_n_top)

            end_top_log_probs, end_top_index = torch.topk(end_log_probs, self.end_n_top, dim=1) # shape (bsz, end_n_top, start_n_top)
            end_top_log_probs = end_top_log_probs.view(-1, self.start_n_top * self.end_n_top)
            end_top_index = end_top_index.view(-1, self.start_n_top * self.end_n_top)

            start_states = torch.einsum("blh,bl->bh", hidden_states, start_log_probs)
            cls_logits = self.answer_class(hidden_states, start_states=start_states, cls_index=cls_index)

            outputs = (start_top_log_probs, start_top_index, end_top_log_probs, end_top_index, cls_logits) + outputs
        return outputs


class SequenceSummary(nn.Module):
    r""" Compute a single vector summary of a sequence hidden states according to various possibilities:
        Args of the config class:
            summary_type:
                - 'last' => [default] take the last token hidden state (like XLNet)
                - 'first' => take the first token hidden state (like Bert)
                - 'mean' => take the mean of all tokens hidden states
                - 'cls_index' => supply a Tensor of classification token position (GPT/GPT-2)
                - 'attn' => Not implemented now, use multi-head attention
            summary_use_proj: Add a projection after the vector extraction
            summary_proj_to_labels: If True, the projection outputs to config.num_labels classes (otherwise to hidden_size). Default: False.
            summary_activation: 'tanh' => add a tanh activation to the output, Other => no activation. Default
            summary_first_dropout: Add a dropout before the projection and activation
            summary_last_dropout: Add a dropout after the projection and activation
    """
    def __init__(self, config):
        super(SequenceSummary, self).__init__()

        self.summary_type = config.summary_type if hasattr(config, 'summary_use_proj') else 'last'
        if self.summary_type == 'attn':
            raise NotImplementedError

        self.summary = Identity()
        if hasattr(config, 'summary_use_proj') and config.summary_use_proj:
            if hasattr(config, 'summary_proj_to_labels') and config.summary_proj_to_labels and config.num_labels > 0:
                num_classes = config.num_labels
            else:
                num_classes = config.hidden_size
            self.summary = nn.Linear(config.hidden_size, num_classes)

        self.activation = Identity()
        if hasattr(config, 'summary_activation') and config.summary_activation == 'tanh':
            self.activation = nn.Tanh()

        self.first_dropout = Identity()
        if hasattr(config, 'summary_first_dropout') and config.summary_first_dropout > 0:
            self.first_dropout = nn.Dropout(config.summary_first_dropout)

        self.last_dropout = Identity()
        if hasattr(config, 'summary_last_dropout') and config.summary_last_dropout > 0:
            self.last_dropout = nn.Dropout(config.summary_last_dropout)

    def forward(self, hidden_states, cls_index=None):
        """ hidden_states: float Tensor in shape [bsz, seq_len, hidden_size], the hidden-states of the last layer.
            cls_index: [optional] position of the classification token if summary_type == 'cls_index',
                shape (bsz,) or more generally (bsz, ...) where ... are optional leading dimensions of hidden_states.
                if summary_type == 'cls_index' and cls_index is None:
                    we take the last token of the sequence as classification token
        """
        if self.summary_type == 'last':
            output = hidden_states[:, -1]
        elif self.summary_type == 'first':
            output = hidden_states[:, 0]
        elif self.summary_type == 'mean':
            output = hidden_states.mean(dim=1)
        elif self.summary_type == 'cls_index':
            if cls_index is None:
                cls_index = torch.full_like(hidden_states[..., :1, :], hidden_states.shape[-2]-1, dtype=torch.long)
            else:
                cls_index = cls_index.unsqueeze(-1).unsqueeze(-1)
                cls_index = cls_index.expand((-1,) * (cls_index.dim()-1) + (hidden_states.size(-1),))
            output = hidden_states.gather(-2, cls_index).squeeze(-2) # shape (bsz, XX, hidden_size)
        elif self.summary_type == 'attn':
            raise NotImplementedError

        output = self.first_dropout(output)
        output = self.summary(output)
        output = self.activation(output)
        output = self.last_dropout(output)

        return output


def prune_linear_layer(layer, index, dim=0):
    """ Prune a linear layer (a model parameters) to keep only entries in index.
        Return the pruned layer as a new layer with requires_grad=True.
        Used to remove heads.
    """
    index = index.to(layer.weight.device)
    W = layer.weight.index_select(dim, index).clone().detach()
    if layer.bias is not None:
        if dim == 1:
            b = layer.bias.clone().detach()
        else:
            b = layer.bias[index].clone().detach()
    new_size = list(layer.weight.size())
    new_size[dim] = len(index)
    new_layer = nn.Linear(new_size[1], new_size[0], bias=layer.bias is not None).to(layer.weight.device)
    new_layer.weight.requires_grad = False
    new_layer.weight.copy_(W.contiguous())
    new_layer.weight.requires_grad = True
    if layer.bias is not None:
        new_layer.bias.requires_grad = False
        new_layer.bias.copy_(b.contiguous())
        new_layer.bias.requires_grad = True
    return new_layer


def prune_conv1d_layer(layer, index, dim=1):
    """ Prune a Conv1D layer (a model parameters) to keep only entries in index.
        A Conv1D work as a Linear layer (see e.g. BERT) but the weights are transposed.
        Return the pruned layer as a new layer with requires_grad=True.
        Used to remove heads.
    """
    index = index.to(layer.weight.device)
    W = layer.weight.index_select(dim, index).clone().detach()
    if dim == 0:
        b = layer.bias.clone().detach()
    else:
        b = layer.bias[index].clone().detach()
    new_size = list(layer.weight.size())
    new_size[dim] = len(index)
    new_layer = Conv1D(new_size[1], new_size[0]).to(layer.weight.device)
    new_layer.weight.requires_grad = False
    new_layer.weight.copy_(W.contiguous())
    new_layer.weight.requires_grad = True
    new_layer.bias.requires_grad = False
    new_layer.bias.copy_(b.contiguous())
    new_layer.bias.requires_grad = True
    return new_layer


def prune_layer(layer, index, dim=None):
    """ Prune a Conv1D or nn.Linear layer (a model parameters) to keep only entries in index.
        Return the pruned layer as a new layer with requires_grad=True.
        Used to remove heads.
    """
    if isinstance(layer, nn.Linear):
        return prune_linear_layer(layer, index, dim=0 if dim is None else dim)
    elif isinstance(layer, Conv1D):
        return prune_conv1d_layer(layer, index, dim=1 if dim is None else dim)
    else:
        raise ValueError("Can't prune layer of class {}".format(layer.__class__))


==> pytorch_transformers/modeling_xlm.py <==
""" PyTorch XLM model.
"""
from __future__ import absolute_import, division, print_function, unicode_literals

import json
import logging
import math
import sys
from io import open

import itertools
import numpy as np

import torch
from torch import nn
from torch.nn import functional as F
from torch.nn import CrossEntropyLoss, MSELoss

from .modeling_utils import (PretrainedConfig, PreTrainedModel, add_start_docstrings,
                             prune_linear_layer, SequenceSummary, SQuADHead)

logger = logging.getLogger(__name__)

XLM_PRETRAINED_MODEL_ARCHIVE_MAP = {
    'xlm-mlm-en-2048': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-en-2048-pytorch_model.bin",
    'xlm-mlm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-ende-1024-pytorch_model.bin",
    'xlm-mlm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enfr-1024-pytorch_model.bin",
    'xlm-mlm-enro-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enro-1024-pytorch_model.bin",
    'xlm-mlm-tlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-tlm-xnli15-1024-pytorch_model.bin",
    'xlm-mlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-xnli15-1024-pytorch_model.bin",
    'xlm-clm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-clm-enfr-1024-pytorch_model.bin",
    'xlm-clm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-clm-ende-1024-pytorch_model.bin",
}
XLM_PRETRAINED_CONFIG_ARCHIVE_MAP = {
    'xlm-mlm-en-2048': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-en-2048-config.json",
    'xlm-mlm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-ende-1024-config.json",
    'xlm-mlm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enfr-1024-config.json",
    'xlm-mlm-enro-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enro-1024-config.json",
    'xlm-mlm-tlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-tlm-xnli15-1024-config.json",
    'xlm-mlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-xnli15-1024-config.json",
    'xlm-clm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-clm-enfr-1024-config.json",
    'xlm-clm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-clm-ende-1024-config.json",
}


class XLMConfig(PretrainedConfig):
    """Configuration class to store the configuration of a `XLMModel`.

    Args:
        vocab_size_or_config_json_file: Vocabulary size of `inputs_ids` in `XLMModel`.
        d_model: Size of the encoder layers and the pooler layer.
        n_layer: Number of hidden layers in the Transformer encoder.
        n_head: Number of attention heads for each attention layer in
            the Transformer encoder.
        d_inner: The size of the "intermediate" (i.e., feed-forward)
            layer in the Transformer encoder.
        ff_activation: The non-linear activation function (function or string) in the
            encoder and pooler. If string, "gelu", "relu" and "swish" are supported.
        untie_r: untie relative position biases
        attn_type: 'bi' for XLM, 'uni' for Transformer-XL

        dropout: The dropout probabilitiy for all fully connected
            layers in the embeddings, encoder, and pooler.
        dropatt: The dropout ratio for the attention
            probabilities.
        max_position_embeddings: The maximum sequence length that this model might
            ever be used with. Typically set this to something large just in case
            (e.g., 512 or 1024 or 2048).
        initializer_range: The sttdev of the truncated_normal_initializer for
            initializing all weight matrices.
        layer_norm_eps: The epsilon used by LayerNorm.

        dropout: float, dropout rate.
        dropatt: float, dropout rate on attention probabilities.
        init: str, the initialization scheme, either "normal" or "uniform".
        init_range: float, initialize the parameters with a uniform distribution
            in [-init_range, init_range]. Only effective when init="uniform".
        init_std: float, initialize the parameters with a normal distribution
            with mean 0 and stddev init_std. Only effective when init="normal".
        mem_len: int, the number of tokens to cache.
        reuse_len: int, the number of tokens in the currect batch to be cached
            and reused in the future.
        bi_data: bool, whether to use bidirectional input pipeline.
            Usually set to True during pretraining and False during finetuning.
        clamp_len: int, clamp all relative distances larger than clamp_len.
            -1 means no clamping.
        same_length: bool, whether to use the same attention length for each token.
    """
    pretrained_config_archive_map = XLM_PRETRAINED_CONFIG_ARCHIVE_MAP

    def __init__(self,
                 vocab_size_or_config_json_file=30145,
                 emb_dim=2048,
                 n_layers=12,
                 n_heads=16,
                 dropout=0.1,
                 attention_dropout=0.1,
                 gelu_activation=True,
                 sinusoidal_embeddings=False,
                 causal=False,
                 asm=False,
                 n_langs=1,
                 max_position_embeddings=512,
                 embed_init_std=2048 ** -0.5,
                 layer_norm_eps=1e-12,
                 init_std=0.02,
                 bos_index=0,
                 eos_index=1,
                 pad_index=2,
                 unk_index=3,
                 mask_index=5,
                 is_encoder=True,

                 finetuning_task=None,
                 num_labels=2,
                 summary_type='first',
                 summary_use_proj=True,
                 summary_activation=None,
                 summary_proj_to_labels=True,
                 summary_first_dropout=0.1,
                 start_n_top=5,
                 end_n_top=5,
                 **kwargs):
        """Constructs XLMConfig.
        """
        super(XLMConfig, self).__init__(**kwargs)

        if isinstance(vocab_size_or_config_json_file, str) or (sys.version_info[0] == 2
                        and isinstance(vocab_size_or_config_json_file, unicode)):
            with open(vocab_size_or_config_json_file, "r", encoding='utf-8') as reader:
                json_config = json.loads(reader.read())
            for key, value in json_config.items():
                self.__dict__[key] = value
        elif isinstance(vocab_size_or_config_json_file, int):
            self.n_words = vocab_size_or_config_json_file
            self.emb_dim = emb_dim
            self.n_layers = n_layers
            self.n_heads = n_heads
            self.dropout = dropout
            self.attention_dropout = attention_dropout
            self.gelu_activation = gelu_activation
            self.sinusoidal_embeddings = sinusoidal_embeddings
            self.causal = causal
            self.asm = asm
            self.n_langs = n_langs
            self.layer_norm_eps = layer_norm_eps
            self.bos_index = bos_index
            self.eos_index = eos_index
            self.pad_index = pad_index
            self.unk_index = unk_index
            self.mask_index = mask_index
            self.is_encoder = is_encoder
            self.max_position_embeddings = max_position_embeddings
            self.embed_init_std = embed_init_std
            self.init_std = init_std
            self.finetuning_task = finetuning_task
            self.num_labels = num_labels
            self.summary_type = summary_type
            self.summary_use_proj = summary_use_proj
            self.summary_activation = summary_activation
            self.summary_proj_to_labels = summary_proj_to_labels
            self.summary_first_dropout = summary_first_dropout
            self.start_n_top = start_n_top
            self.end_n_top = end_n_top
        else:
            raise ValueError("First argument must be either a vocabulary size (int)"
                             "or the path to a pretrained model config file (str)")

    @property
    def vocab_size(self):
        return self.n_words

    @vocab_size.setter
    def vocab_size(self, value):
        self.n_words = value

    @property
    def hidden_size(self):
        return self.emb_dim

    @property
    def num_attention_heads(self):
        return self.n_heads

    @property
    def num_hidden_layers(self):
        return self.n_layers


def create_sinusoidal_embeddings(n_pos, dim, out):
    position_enc = np.array([
        [pos / np.power(10000, 2 * (j // 2) / dim) for j in range(dim)]
        for pos in range(n_pos)
    ])
    out[:, 0::2] = torch.FloatTensor(np.sin(position_enc[:, 0::2]))
    out[:, 1::2] = torch.FloatTensor(np.cos(position_enc[:, 1::2]))
    out.detach_()
    out.requires_grad = False


def gelu(x):
    """
    GELU activation
    https://arxiv.org/abs/1606.08415
    https://github.com/huggingface/pytorch-openai-transformer-lm/blob/master/model_pytorch.py#L14
    https://github.com/huggingface/pytorch-transformers/blob/master/modeling.py
    """
    return 0.5 * x * (1.0 + torch.erf(x / math.sqrt(2.0)))


def get_masks(slen, lengths, causal, padding_mask=None):
    """
    Generate hidden states mask, and optionally an attention mask.
    """
    bs = lengths.size(0)
    if padding_mask is not None:
        mask = padding_mask
    else:
        assert lengths.max().item() <= slen
        alen = torch.arange(slen, dtype=torch.long, device=lengths.device)
        mask = alen < lengths[:, None]
    if causal:
        attn_mask = alen[None, None, :].repeat(bs, slen, 1) <= alen[None, :, None]
    else:
        attn_mask = mask
    assert mask.size() == (bs, slen)
    assert causal is False or attn_mask.size() == (bs, slen, slen)

    return mask, attn_mask


class MultiHeadAttention(nn.Module):

    NEW_ID = itertools.count()

    def __init__(self, n_heads, dim, config):
        super(MultiHeadAttention, self).__init__()
        self.layer_id = next(MultiHeadAttention.NEW_ID)
        self.output_attentions = config.output_attentions
        self.dim = dim
        self.n_heads = n_heads
        self.dropout = config.attention_dropout
        assert self.dim % self.n_heads == 0

        self.q_lin = nn.Linear(dim, dim)
        self.k_lin = nn.Linear(dim, dim)
        self.v_lin = nn.Linear(dim, dim)
        self.out_lin = nn.Linear(dim, dim)

    def prune_heads(self, heads):
        attention_head_size = self.dim // self.n_heads
        if len(heads) == 0:
            return
        mask = torch.ones(self.n_heads, attention_head_size)
        for head in heads:
            mask[head] = 0
        mask = mask.view(-1).contiguous().eq(1)
        index = torch.arange(len(mask))[mask].long()
        self.q_lin = prune_linear_layer(self.q_lin, index)
        self.k_lin = prune_linear_layer(self.k_lin, index)
        self.v_lin = prune_linear_layer(self.v_lin, index)
        self.out_lin = prune_linear_layer(self.out_lin, index, dim=1)
        self.n_heads = self.n_heads - len(heads)
        self.dim = attention_head_size * self.n_heads

    def forward(self, input, mask, kv=None, cache=None, head_mask=None):
        """
        Self-attention (if kv is None) or attention over source sentence (provided by kv).
        """
        bs, qlen, dim = input.size()
        if kv is None:
            klen = qlen if cache is None else cache['slen'] + qlen
        else:
            klen = kv.size(1)
        n_heads = self.n_heads
        dim_per_head = self.dim // n_heads
        mask_reshape = (bs, 1, qlen, klen) if mask.dim() == 3 else (bs, 1, 1, klen)

        def shape(x):
            """  projection """
            return x.view(bs, -1, self.n_heads, dim_per_head).transpose(1, 2)

        def unshape(x):
            """  compute context """
            return x.transpose(1, 2).contiguous().view(bs, -1, self.n_heads * dim_per_head)

        q = shape(self.q_lin(input))                                          # (bs, n_heads, qlen, dim_per_head)
        if kv is None:
            k = shape(self.k_lin(input))                                      # (bs, n_heads, qlen, dim_per_head)
            v = shape(self.v_lin(input))                                      # (bs, n_heads, qlen, dim_per_head)
        elif cache is None or self.layer_id not in cache:
            k = v = kv
            k = shape(self.k_lin(k))                                          # (bs, n_heads, qlen, dim_per_head)
            v = shape(self.v_lin(v))                                          # (bs, n_heads, qlen, dim_per_head)

        if cache is not None:
            if self.layer_id in cache:
                if kv is None:
                    k_, v_ = cache[self.layer_id]
                    k = torch.cat([k_, k], dim=2)                             # (bs, n_heads, klen, dim_per_head)
                    v = torch.cat([v_, v], dim=2)                             # (bs, n_heads, klen, dim_per_head)
                else:
                    k, v = cache[self.layer_id]
            cache[self.layer_id] = (k, v)

        q = q / math.sqrt(dim_per_head)                                       # (bs, n_heads, qlen, dim_per_head)
        scores = torch.matmul(q, k.transpose(2, 3))                           # (bs, n_heads, qlen, klen)
        mask = (mask == 0).view(mask_reshape).expand_as(scores)               # (bs, n_heads, qlen, klen)
        scores.masked_fill_(mask, -float('inf'))                              # (bs, n_heads, qlen, klen)

        weights = F.softmax(scores.float(), dim=-1).type_as(scores)           # (bs, n_heads, qlen, klen)
        weights = F.dropout(weights, p=self.dropout, training=self.training)  # (bs, n_heads, qlen, klen)
        if head_mask is not None:
            weights = weights * head_mask

        context = torch.matmul(weights, v)                                    # (bs, n_heads, qlen, dim_per_head)
        context = unshape(context)                                            # (bs, qlen, dim)

        outputs = (self.out_lin(context),)
        if self.output_attentions:
            outputs = outputs + (weights,)
        return outputs


class TransformerFFN(nn.Module):

    def __init__(self, in_dim, dim_hidden, out_dim, config):
        super(TransformerFFN, self).__init__()
        self.dropout = config.dropout
        self.lin1 = nn.Linear(in_dim, dim_hidden)
        self.lin2 = nn.Linear(dim_hidden, out_dim)
        self.act = gelu if config.gelu_activation else F.relu

    def forward(self, input):
        x = self.lin1(input)
        x = self.act(x)
        x = self.lin2(x)
        x = F.dropout(x, p=self.dropout, training=self.training)
        return x


class XLMPreTrainedModel(PreTrainedModel):
    """ An abstract class to handle weights initialization and
        a simple interface for dowloading and loading pretrained models.
    """
    config_class = XLMConfig
    pretrained_model_archive_map = XLM_PRETRAINED_MODEL_ARCHIVE_MAP
    load_tf_weights = None
    base_model_prefix = "transformer"

    def __init__(self, *inputs, **kwargs):
        super(XLMPreTrainedModel, self).__init__(*inputs, **kwargs)

    def init_weights(self, module):
        """ Initialize the weights. """
        if isinstance(module, nn.Embedding):
            if self.config is not None and self.config.embed_init_std is not None:
                nn.init.normal_(module.weight, mean=0, std=self.config.embed_init_std)
        if isinstance(module, nn.Linear):
            if self.config is not None and self.config.init_std is not None:
                nn.init.normal_(module.weight, mean=0, std=self.config.init_std)
                if hasattr(module, 'bias') and module.bias is not None:
                    nn.init.constant_(module.bias, 0.)
        if isinstance(module, nn.LayerNorm):
            module.bias.data.zero_()
            module.weight.data.fill_(1.0)


XLM_START_DOCSTRING = r"""    The XLM model was proposed in
    `Cross-lingual Language Model Pretraining`_
    by Guillaume Lample*, Alexis Conneau*. It's a transformer pre-trained using one of the following objectives:

        - a causal language modeling (CLM) objective (next token prediction),
        - a masked language modeling (MLM) objective (Bert-like), or
        - a Translation Language Modeling (TLM) object (extension of Bert's MLM to multiple language inputs)

    Original code can be found `here`_.

    This model is a PyTorch `torch.nn.Module`_ sub-class. Use it as a regular PyTorch Module and
    refer to the PyTorch documentation for all matter related to general usage and behavior.

    .. _`Cross-lingual Language Model Pretraining`:
        https://arxiv.org/abs/1901.07291

    .. _`torch.nn.Module`:
        https://pytorch.org/docs/stable/nn.html#module

    .. _`here`:
        https://github.com/facebookresearch/XLM

    Parameters:
        config (:class:`~pytorch_transformers.XLMConfig`): Model configuration class with all the parameters of the model.
"""

XLM_INPUTS_DOCSTRING = r"""
    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            Indices can be obtained using :class:`pytorch_transformers.XLMTokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **position_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of positions of each input sequence tokens in the position embeddings.
            Selected in the range ``[0, config.max_position_embeddings - 1]``.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            A parallel sequence of tokens (can be used to indicate various portions of the inputs).
            The embeddings from these tokens will be summed with the respective token embeddings.
            Indices are selected in the vocabulary (unlike BERT which has a specific vocabulary for segment indices).
        **langs**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            A parallel sequence of tokens to be used to indicate the language of each token in the input.
            Indices are selected in the pre-trained language vocabulary,
            i.e. in the range ``[0, config.n_langs - 1[``.
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **lengths**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Length of each sentence that can be used to avoid performing attention on padding token indices.
            You can also use `attention_mask` for the same result (see above), kept here for compatbility.
            Indices selected in ``[0, ..., input_ids.size(-1)]``:
        **cache**:
            dictionary with ``torch.FloatTensor`` that contains pre-computed
            hidden-states (key and values in the attention blocks) as computed by the model
            (see `cache` output below). Can be used to speed up sequential decoding.
            The dictionary object will be modified in-place during the forward pass to add newly computed hidden-states.
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
"""

@add_start_docstrings("The bare XLM Model transformer outputing raw hidden-states without any specific head on top.",
                      XLM_START_DOCSTRING, XLM_INPUTS_DOCSTRING)
class XLMModel(XLMPreTrainedModel):
    r"""
    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **last_hidden_state**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, hidden_size)``
            Sequence of hidden-states at the last layer of the model.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLMTokenizer.from_pretrained('xlm-mlm-en-2048')
        model = XLMModel.from_pretrained('xlm-mlm-en-2048')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states = outputs[0]  # The last hidden-state is the first element of the output tuple

    """
    ATTRIBUTES = ['encoder', 'eos_index', 'pad_index',  # 'with_output', 
                  'n_langs', 'n_words', 'dim', 'n_layers', 'n_heads', 
                  'hidden_dim', 'dropout', 'attention_dropout', 'asm',
                  'asm_cutoffs', 'asm_div_value']

    def __init__(self, config):  #, dico, is_encoder, with_output):
        super(XLMModel, self).__init__(config)
        self.output_attentions = config.output_attentions
        self.output_hidden_states = config.output_hidden_states
        self.is_encoder = config.is_encoder
        self.is_decoder = not config.is_encoder
        if self.is_decoder:
            raise NotImplementedError("Currently XLM can only be used as an encoder")
        self.causal = config.causal
        self.n_langs = config.n_langs
        self.n_words = config.n_words
        self.eos_index = config.eos_index
        self.pad_index = config.pad_index
        self.dim = config.emb_dim       # 512 by default
        self.hidden_dim = self.dim * 4  # 2048 by default
        self.n_heads = config.n_heads   # 8 by default
        self.n_layers = config.n_layers
        self.dropout = config.dropout
        self.attention_dropout = config.attention_dropout
        assert self.dim % self.n_heads == 0, 'transformer dim must be a multiple of n_heads'
        self.position_embeddings = nn.Embedding(config.max_position_embeddings, self.dim)
        if config.sinusoidal_embeddings:
            create_sinusoidal_embeddings(config.max_position_embeddings, self.dim, out=self.position_embeddings.weight)
        if config.n_langs > 1:
            self.lang_embeddings = nn.Embedding(self.n_langs, self.dim)
        self.embeddings = nn.Embedding(self.n_words, self.dim, padding_idx=self.pad_index)
        self.layer_norm_emb = nn.LayerNorm(self.dim, eps=config.layer_norm_eps)
        self.attentions = nn.ModuleList()
        self.layer_norm1 = nn.ModuleList()
        self.ffns = nn.ModuleList()
        self.layer_norm2 = nn.ModuleList()

        for _ in range(self.n_layers):
            self.attentions.append(MultiHeadAttention(self.n_heads, self.dim, config=config))
            self.layer_norm1.append(nn.LayerNorm(self.dim, eps=config.layer_norm_eps))
            self.ffns.append(TransformerFFN(self.dim, self.hidden_dim, self.dim, config=config))
            self.layer_norm2.append(nn.LayerNorm(self.dim, eps=config.layer_norm_eps))

        self.apply(self.init_weights)

    def _resize_token_embeddings(self, new_num_tokens):
        self.embeddings = self._get_resized_embeddings(self.embeddings, new_num_tokens)
        return self.embeddings

    def _prune_heads(self, heads_to_prune):
        """ Prunes heads of the model.
            heads_to_prune: dict of {layer_num: list of heads to prune in this layer}
            See base class PreTrainedModel
        """
        for layer, heads in heads_to_prune.items():
            self.attentions[layer].prune_heads(heads)

    def forward(self, input_ids, lengths=None, position_ids=None, langs=None,
                token_type_ids=None, attention_mask=None, cache=None, head_mask=None):  # src_enc=None, src_len=None, 
        if lengths is None:
            lengths = (input_ids != self.pad_index).sum(dim=1).long()
        bs, slen = input_ids.size()
        assert lengths.size(0) == bs
        assert lengths.max().item() <= slen
        mask, attn_mask = get_masks(slen, lengths, self.causal, padding_mask=attention_mask)
        if position_ids is None:
            position_ids = input_ids.new((slen,)).long()
            position_ids = torch.arange(slen, out=position_ids).unsqueeze(0)
        else:
            assert position_ids.size() == (bs, slen)  # (slen, bs)
        if langs is not None:
            assert langs.size() == (bs, slen)  # (slen, bs)
        if head_mask is not None:
            if head_mask.dim() == 1:
                head_mask = head_mask.unsqueeze(0).unsqueeze(0).unsqueeze(-1).unsqueeze(-1)
                head_mask = head_mask.expand(self.n_layers, -1, -1, -1, -1)
            elif head_mask.dim() == 2:
                head_mask = head_mask.unsqueeze(1).unsqueeze(-1).unsqueeze(-1)  # We can specify head_mask for each layer
            head_mask = head_mask.to(dtype=next(self.parameters()).dtype) # switch to fload if need + fp16 compatibility
        else:
            head_mask = [None] * self.n_layers
        if cache is not None:
            _slen = slen - cache['slen']
            input_ids = input_ids[:, -_slen:]
            position_ids = position_ids[:, -_slen:]
            if langs is not None:
                langs = langs[:, -_slen:]
            mask = mask[:, -_slen:]
            attn_mask = attn_mask[:, -_slen:]
        tensor = self.embeddings(input_ids)
        tensor = tensor + self.position_embeddings(position_ids).expand_as(tensor)
        if langs is not None:
            tensor = tensor + self.lang_embeddings(langs)
        if token_type_ids is not None:
            tensor = tensor + self.embeddings(token_type_ids)
        tensor = self.layer_norm_emb(tensor)
        tensor = F.dropout(tensor, p=self.dropout, training=self.training)
        tensor *= mask.unsqueeze(-1).to(tensor.dtype)
        hidden_states = ()
        attentions = ()
        for i in range(self.n_layers):
            if self.output_hidden_states:
                hidden_states = hidden_states + (tensor,)
            attn_outputs = self.attentions[i](tensor, attn_mask, cache=cache, head_mask=head_mask[i])
            attn = attn_outputs[0]
            if self.output_attentions:
                attentions = attentions + (attn_outputs[1],)
            attn = F.dropout(attn, p=self.dropout, training=self.training)
            tensor = tensor + attn
            tensor = self.layer_norm1[i](tensor)
            tensor = tensor + self.ffns[i](tensor)
            tensor = self.layer_norm2[i](tensor)
            tensor *= mask.unsqueeze(-1).to(tensor.dtype)
        if self.output_hidden_states:
            hidden_states = hidden_states + (tensor,)
        if cache is not None:
            cache['slen'] += tensor.size(1)

        outputs = (tensor,)
        if self.output_hidden_states:
            outputs = outputs + (hidden_states,)
        if self.output_attentions:
            outputs = outputs + (attentions,)
        return outputs  # outputs, (hidden_states), (attentions)


class XLMPredLayer(nn.Module):
    """
    Prediction layer (cross_entropy or adaptive_softmax).
    """
    def __init__(self, config):
        super(XLMPredLayer, self).__init__()
        self.asm = config.asm
        self.n_words = config.n_words
        self.pad_index = config.pad_index
        dim = config.emb_dim

        if config.asm is False:
            self.proj = nn.Linear(dim, config.n_words, bias=True)
        else:
            self.proj = nn.AdaptiveLogSoftmaxWithLoss(
                in_features=dim,
                n_classes=config.n_words,
                cutoffs=config.asm_cutoffs,
                div_value=config.asm_div_value,
                head_bias=True,  # default is False
            )

    def forward(self, x, y=None):
        """ Compute the loss, and optionally the scores.
        """
        outputs = ()
        if self.asm is False:
            scores = self.proj(x).view(-1, self.n_words)
            outputs = (scores,) + outputs
            if y is not None:
                loss = F.cross_entropy(scores, y, reduction='elementwise_mean')
                outputs = (loss,) + outputs
        else:
            scores = self.proj.log_prob(x)
            outputs = (scores,) + outputs
            if y is not None:
                _, loss = self.proj(x, y)
                outputs = (loss,) + outputs

        return outputs


@add_start_docstrings("""The XLM Model transformer with a language modeling head on top
    (linear layer with weights tied to the input embeddings). """,
    XLM_START_DOCSTRING, XLM_INPUTS_DOCSTRING)
class XLMWithLMHeadModel(XLMPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``lm_labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLMTokenizer.from_pretrained('xlm-mlm-en-2048')
        model = XLMWithLMHeadModel.from_pretrained('xlm-mlm-en-2048')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states = outputs[0]  # The last hidden-state is the first element of the output tuple

    """
    def __init__(self, config):
        super(XLMWithLMHeadModel, self).__init__(config)
        self.transformer = XLMModel(config)
        self.pred_layer = XLMPredLayer(config)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the embeddings
        """
        self._tie_or_clone_weights(self.pred_layer.proj, self.transformer.embeddings)

    def forward(self, input_ids, lengths=None, position_ids=None, langs=None, token_type_ids=None,
                attention_mask=None, cache=None, labels=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, lengths=lengths, position_ids=position_ids,
                                               token_type_ids=token_type_ids, langs=langs,
                                               attention_mask=attention_mask, cache=cache, head_mask=head_mask)

        output = transformer_outputs[0]
        outputs = self.pred_layer(output, labels)
        outputs = outputs + transformer_outputs[1:]  # Keep new_mems and attention/hidden states if they are here

        return outputs


@add_start_docstrings("""XLM Model with a sequence classification/regression head on top (a linear layer on top of
    the pooled output) e.g. for GLUE tasks. """,
    XLM_START_DOCSTRING, XLM_INPUTS_DOCSTRING)
class XLMForSequenceClassification(XLMPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for computing the sequence classification/regression loss.
            Indices should be in ``[0, ..., config.num_labels - 1]``.
            If ``config.num_labels == 1`` a regression loss is computed (Mean-Square loss),
            If ``config.num_labels > 1`` a classification loss is computed (Cross-Entropy).

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification (or regression if config.num_labels==1) loss.
        **logits**: ``torch.FloatTensor`` of shape ``(batch_size, config.num_labels)``
            Classification (or regression if config.num_labels==1) scores (before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLMTokenizer.from_pretrained('xlm-mlm-en-2048')
        model = XLMForSequenceClassification.from_pretrained('xlm-mlm-en-2048')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        labels = torch.tensor([1]).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=labels)
        loss, logits = outputs[:2]

    """
    def __init__(self, config):
        super(XLMForSequenceClassification, self).__init__(config)
        self.num_labels = config.num_labels

        self.transformer = XLMModel(config)
        self.sequence_summary = SequenceSummary(config)

        self.apply(self.init_weights)

    def forward(self, input_ids, lengths=None, position_ids=None, langs=None, token_type_ids=None,
                attention_mask=None, cache=None, labels=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, lengths=lengths, position_ids=position_ids,
                                               token_type_ids=token_type_ids, langs=langs,
                                               attention_mask=attention_mask, cache=cache, head_mask=head_mask)

        output = transformer_outputs[0]
        logits = self.sequence_summary(output)

        outputs = (logits,) + transformer_outputs[1:]  # Keep new_mems and attention/hidden states if they are here

        if labels is not None:
            if self.num_labels == 1:
                loss_fct = MSELoss()
                loss = loss_fct(logits.view(-1), labels.view(-1))
            else:
                loss_fct = CrossEntropyLoss()
                loss = loss_fct(logits.view(-1, self.num_labels), labels.view(-1))
            outputs = (loss,) + outputs

        return outputs


@add_start_docstrings("""XLM Model with a span classification head on top for extractive question-answering tasks like SQuAD (a linear layers on top of
    the hidden-states output to compute `span start logits` and `span end logits`). """,
    XLM_START_DOCSTRING, XLM_INPUTS_DOCSTRING)
class XLMForQuestionAnswering(XLMPreTrainedModel):
    r"""
        **start_positions**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the start of the labelled span for computing the token classification loss.
            Positions are clamped to the length of the sequence (`sequence_length`).
            Position outside of the sequence are not taken into account for computing the loss.
        **end_positions**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the end of the labelled span for computing the token classification loss.
            Positions are clamped to the length of the sequence (`sequence_length`).
            Position outside of the sequence are not taken into account for computing the loss.
        **is_impossible**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels whether a question has an answer or no answer (SQuAD 2.0)
        **cls_index**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the classification token to use as input for computing plausibility of the answer.
        **p_mask**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Optional mask of tokens which can't be in answers (e.g. [CLS], [PAD], ...) 

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Total span extraction loss is the sum of a Cross-Entropy for the start and end positions.
        **start_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length,)``
            Span-start scores (before SoftMax).
        **end_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length,)``
            Span-end scores (before SoftMax).
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLMTokenizer.from_pretrained('xlm-mlm-en-2048')
        model = XLMForQuestionAnswering.from_pretrained('xlm-mlm-en-2048')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        start_positions = torch.tensor([1])
        end_positions = torch.tensor([3])
        outputs = model(input_ids, start_positions=start_positions, end_positions=end_positions)
        loss, start_scores, end_scores = outputs[:2]

    """
    def __init__(self, config):
        super(XLMForQuestionAnswering, self).__init__(config)

        self.transformer = XLMModel(config)
        self.qa_outputs = SQuADHead(config)

        self.apply(self.init_weights)

    def forward(self, input_ids, lengths=None, position_ids=None, langs=None, token_type_ids=None,
                attention_mask=None, cache=None, start_positions=None, end_positions=None,
                cls_index=None, is_impossible=None, p_mask=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, lengths=lengths, position_ids=position_ids,
                                               token_type_ids=token_type_ids, langs=langs,
                                               attention_mask=attention_mask, cache=cache, head_mask=head_mask)

        output = transformer_outputs[0]

        outputs = self.qa_outputs(output, start_positions=start_positions, end_positions=end_positions,
                                  cls_index=cls_index, is_impossible=is_impossible, p_mask=p_mask)

        outputs = outputs + transformer_outputs[1:]  # Keep new_mems and attention/hidden states if they are here

        return outputs


==> pytorch_transformers/modeling_xlnet.py <==
""" PyTorch XLNet model.
"""
from __future__ import absolute_import, division, print_function, unicode_literals

import json
import logging
import math
import os
import sys
from io import open

import torch
from torch import nn
from torch.nn import functional as F
from torch.nn import CrossEntropyLoss, MSELoss

from .modeling_utils import (CONFIG_NAME, WEIGHTS_NAME, PretrainedConfig, PreTrainedModel,
                             SequenceSummary, PoolerAnswerClass, PoolerEndLogits, PoolerStartLogits,
                             add_start_docstrings)


logger = logging.getLogger(__name__)

XLNET_PRETRAINED_MODEL_ARCHIVE_MAP = {
    'xlnet-base-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/xlnet-base-cased-pytorch_model.bin",
    'xlnet-large-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/xlnet-large-cased-pytorch_model.bin",
}
XLNET_PRETRAINED_CONFIG_ARCHIVE_MAP = {
    'xlnet-base-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/xlnet-base-cased-config.json",
    'xlnet-large-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/xlnet-large-cased-config.json",
}


def build_tf_xlnet_to_pytorch_map(model, config, tf_weights=None):
    """ A map of modules from TF to PyTorch.
        I use a map to keep the PyTorch model as
        identical to the original PyTorch model as possible.
    """

    tf_to_pt_map = {}

    if hasattr(model, 'transformer'):
        if hasattr(model, 'lm_loss'):
            tf_to_pt_map['model/lm_loss/bias'] = model.lm_loss.bias
        if hasattr(model, 'sequence_summary') and 'model/sequnece_summary/summary/kernel' in tf_weights:
            tf_to_pt_map['model/sequnece_summary/summary/kernel'] = model.sequence_summary.summary.weight
            tf_to_pt_map['model/sequnece_summary/summary/bias'] = model.sequence_summary.summary.bias
        if hasattr(model, 'logits_proj') and config.finetuning_task is not None \
                and 'model/regression_{}/logit/kernel'.format(config.finetuning_task) in tf_weights:
            tf_to_pt_map['model/regression_{}/logit/kernel'.format(config.finetuning_task)] = model.logits_proj.weight
            tf_to_pt_map['model/regression_{}/logit/bias'.format(config.finetuning_task)] = model.logits_proj.bias
        model = model.transformer
    tf_to_pt_map.update({'model/transformer/word_embedding/lookup_table': model.word_embedding.weight,
                         'model/transformer/mask_emb/mask_emb': model.mask_emb})
    for i, b in enumerate(model.layer):
        layer_str = "model/transformer/layer_%d/" % i
        tf_to_pt_map.update({
            layer_str + "rel_attn/LayerNorm/gamma": b.rel_attn.layer_norm.weight,
            layer_str + "rel_attn/LayerNorm/beta": b.rel_attn.layer_norm.bias,
            layer_str + "rel_attn/o/kernel": b.rel_attn.o,
            layer_str + "rel_attn/q/kernel": b.rel_attn.q,
            layer_str + "rel_attn/k/kernel": b.rel_attn.k,
            layer_str + "rel_attn/r/kernel": b.rel_attn.r,
            layer_str + "rel_attn/v/kernel": b.rel_attn.v,
            layer_str + "ff/LayerNorm/gamma": b.ff.layer_norm.weight,
            layer_str + "ff/LayerNorm/beta": b.ff.layer_norm.bias,
            layer_str + "ff/layer_1/kernel": b.ff.layer_1.weight,
            layer_str + "ff/layer_1/bias": b.ff.layer_1.bias,
            layer_str + "ff/layer_2/kernel": b.ff.layer_2.weight,
            layer_str + "ff/layer_2/bias": b.ff.layer_2.bias,
        })
    if config.untie_r:
        r_r_list = []
        r_w_list = []
        r_s_list = []
        seg_embed_list = []
        for b in model.layer:
            r_r_list.append(b.rel_attn.r_r_bias)
            r_w_list.append(b.rel_attn.r_w_bias)
            r_s_list.append(b.rel_attn.r_s_bias)
            seg_embed_list.append(b.rel_attn.seg_embed)
    else:
        r_r_list = [model.r_r_bias]
        r_w_list = [model.r_w_bias]
        r_s_list = [model.r_s_bias]
        seg_embed_list = [model.seg_embed]
    tf_to_pt_map.update({
        'model/transformer/r_r_bias': r_r_list,
        'model/transformer/r_w_bias': r_w_list,
        'model/transformer/r_s_bias': r_s_list,
        'model/transformer/seg_embed': seg_embed_list})
    return tf_to_pt_map

def load_tf_weights_in_xlnet(model, config, tf_path):
    """ Load tf checkpoints in a pytorch model
    """
    try:
        import numpy as np
        import tensorflow as tf
    except ImportError:
        logger.error("Loading a TensorFlow models in PyTorch, requires TensorFlow to be installed. Please see "
            "https://www.tensorflow.org/install/ for installation instructions.")
        raise
    init_vars = tf.train.list_variables(tf_path)
    tf_weights = {}
    for name, shape in init_vars:
        logger.info("Loading TF weight {} with shape {}".format(name, shape))
        array = tf.train.load_variable(tf_path, name)
        tf_weights[name] = array
    tf_to_pt_map = build_tf_xlnet_to_pytorch_map(model, config, tf_weights)

    for name, pointer in tf_to_pt_map.items():
        logger.info("Importing {}".format(name))
        if name not in tf_weights:
            logger.info("{} not in tf pre-trained weights, skipping".format(name))
            continue
        array = tf_weights[name]
        if 'kernel' in name and ('ff' in name or 'summary' in name or 'logit' in name):
            logger.info("Transposing")
            array = np.transpose(array)
        if isinstance(pointer, list):
            assert len(pointer) == array.shape[0]
            for i, p_i in enumerate(pointer):
                arr_i = array[i, ...]
                try:
                    assert p_i.shape == arr_i.shape
                except AssertionError as e:
                    e.args += (p_i.shape, arr_i.shape)
                    raise
                logger.info("Initialize PyTorch weight {} for layer {}".format(name, i))
                p_i.data = torch.from_numpy(arr_i)
        else:
            try:
                assert pointer.shape == array.shape
            except AssertionError as e:
                e.args += (pointer.shape, array.shape)
                raise
            logger.info("Initialize PyTorch weight {}".format(name))
            pointer.data = torch.from_numpy(array)
        tf_weights.pop(name, None)
        tf_weights.pop(name + '/Adam', None)
        tf_weights.pop(name + '/Adam_1', None)

    logger.info("Weights not copied to PyTorch model: {}".format(', '.join(tf_weights.keys())))
    return model


def gelu(x):
    """ Implementation of the gelu activation function.
        XLNet is using OpenAI GPT's gelu (not exactly the same as BERT)
        Also see https://arxiv.org/abs/1606.08415
    """
    cdf = 0.5 * (1.0 + torch.tanh(math.sqrt(2 / math.pi) * (x + 0.044715 * torch.pow(x, 3))))
    return x * cdf


def swish(x):
    return x * torch.sigmoid(x)


ACT2FN = {"gelu": gelu, "relu": torch.nn.functional.relu, "swish": swish}


class XLNetConfig(PretrainedConfig):
    """Configuration class to store the configuration of a ``XLNetModel``.

    Args:
        vocab_size_or_config_json_file: Vocabulary size of ``inputs_ids`` in ``XLNetModel``.
        d_model: Size of the encoder layers and the pooler layer.
        n_layer: Number of hidden layers in the Transformer encoder.
        n_head: Number of attention heads for each attention layer in
            the Transformer encoder.
        d_inner: The size of the "intermediate" (i.e., feed-forward)
            layer in the Transformer encoder.
        ff_activation: The non-linear activation function (function or string) in the
            encoder and pooler. If string, "gelu", "relu" and "swish" are supported.
        untie_r: untie relative position biases
        attn_type: 'bi' for XLNet, 'uni' for Transformer-XL

        dropout: The dropout probabilitiy for all fully connected
            layers in the embeddings, encoder, and pooler.
        dropatt: The dropout ratio for the attention
            probabilities.
        initializer_range: The sttdev of the truncated_normal_initializer for
            initializing all weight matrices.
        layer_norm_eps: The epsilon used by LayerNorm.

        dropout: float, dropout rate.
        dropatt: float, dropout rate on attention probabilities.
        init: str, the initialization scheme, either "normal" or "uniform".
        init_range: float, initialize the parameters with a uniform distribution
            in [-init_range, init_range]. Only effective when init="uniform".
        init_std: float, initialize the parameters with a normal distribution
            with mean 0 and stddev init_std. Only effective when init="normal".
        mem_len: int, the number of tokens to cache.
        reuse_len: int, the number of tokens in the currect batch to be cached
            and reused in the future.
        bi_data: bool, whether to use bidirectional input pipeline.
            Usually set to True during pretraining and False during finetuning.
        clamp_len: int, clamp all relative distances larger than clamp_len.
            -1 means no clamping.
        same_length: bool, whether to use the same attention length for each token.
        finetuning_task: name of the glue task on which the model was fine-tuned if any
    """
    pretrained_config_archive_map = XLNET_PRETRAINED_CONFIG_ARCHIVE_MAP

    def __init__(self,
                 vocab_size_or_config_json_file=32000,
                 d_model=1024,
                 n_layer=24,
                 n_head=16,
                 d_inner=4096,
                 ff_activation="gelu",
                 untie_r=True,
                 attn_type="bi",

                 initializer_range=0.02,
                 layer_norm_eps=1e-12,

                 dropout=0.1,
                 mem_len=None,
                 reuse_len=None,
                 bi_data=False,
                 clamp_len=-1,
                 same_length=False,

                 finetuning_task=None,
                 num_labels=2,
                 summary_type='last',
                 summary_use_proj=True,
                 summary_activation='tanh',
                 summary_last_dropout=0.1,
                 start_n_top=5,
                 end_n_top=5,
                 **kwargs):
        """Constructs XLNetConfig.
        """
        super(XLNetConfig, self).__init__(**kwargs)

        if isinstance(vocab_size_or_config_json_file, str) or (sys.version_info[0] == 2
                        and isinstance(vocab_size_or_config_json_file, unicode)):
            with open(vocab_size_or_config_json_file, "r", encoding='utf-8') as reader:
                json_config = json.loads(reader.read())
            for key, value in json_config.items():
                self.__dict__[key] = value
        elif isinstance(vocab_size_or_config_json_file, int):
            self.n_token = vocab_size_or_config_json_file
            self.d_model = d_model
            self.n_layer = n_layer
            self.n_head = n_head
            assert d_model % n_head == 0
            self.d_head = d_model // n_head
            self.ff_activation = ff_activation
            self.d_inner = d_inner
            self.untie_r = untie_r
            self.attn_type = attn_type

            self.initializer_range = initializer_range
            self.layer_norm_eps = layer_norm_eps

            self.dropout = dropout
            self.mem_len = mem_len
            self.reuse_len = reuse_len
            self.bi_data = bi_data
            self.clamp_len = clamp_len
            self.same_length = same_length

            self.finetuning_task = finetuning_task
            self.num_labels = num_labels
            self.summary_type = summary_type
            self.summary_use_proj = summary_use_proj
            self.summary_activation = summary_activation
            self.summary_last_dropout = summary_last_dropout
            self.start_n_top = start_n_top
            self.end_n_top = end_n_top
        else:
            raise ValueError("First argument must be either a vocabulary size (int)"
                             "or the path to a pretrained model config file (str)")

    @property
    def max_position_embeddings(self):
        return -1

    @property
    def vocab_size(self):
        return self.n_token

    @vocab_size.setter
    def vocab_size(self, value):
        self.n_token = value

    @property
    def hidden_size(self):
        return self.d_model

    @property
    def num_attention_heads(self):
        return self.n_head

    @property
    def num_hidden_layers(self):
        return self.n_layer


try:
    from apex.normalization.fused_layer_norm import FusedLayerNorm as XLNetLayerNorm
except (ImportError, AttributeError) as e:
    logger.info("Better speed can be achieved with apex installed from https://www.github.com/nvidia/apex .")
    class XLNetLayerNorm(nn.Module):
        def __init__(self, d_model, eps=1e-12):
            """Construct a layernorm module in the TF style (epsilon inside the square root).
            """
            super(XLNetLayerNorm, self).__init__()
            self.weight = nn.Parameter(torch.ones(d_model))
            self.bias = nn.Parameter(torch.zeros(d_model))
            self.variance_epsilon = eps

        def forward(self, x):
            u = x.mean(-1, keepdim=True)
            s = (x - u).pow(2).mean(-1, keepdim=True)
            x = (x - u) / torch.sqrt(s + self.variance_epsilon)
            return self.weight * x + self.bias

class XLNetRelativeAttention(nn.Module):
    def __init__(self, config):
        super(XLNetRelativeAttention, self).__init__()
        self.output_attentions = config.output_attentions

        if config.d_model % config.n_head != 0:
            raise ValueError(
                "The hidden size (%d) is not a multiple of the number of attention "
                "heads (%d)" % (config.d_model, config.n_head))

        self.n_head = config.n_head
        self.d_head = config.d_head
        self.d_model = config.d_model
        self.scale = 1 / (config.d_head ** 0.5)

        self.q = nn.Parameter(torch.FloatTensor(config.d_model, self.n_head, self.d_head))
        self.k = nn.Parameter(torch.FloatTensor(config.d_model, self.n_head, self.d_head))
        self.v = nn.Parameter(torch.FloatTensor(config.d_model, self.n_head, self.d_head))
        self.o = nn.Parameter(torch.FloatTensor(config.d_model, self.n_head, self.d_head))
        self.r = nn.Parameter(torch.FloatTensor(config.d_model, self.n_head, self.d_head))

        self.r_r_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
        self.r_s_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
        self.r_w_bias = nn.Parameter(torch.FloatTensor(self.n_head, self.d_head))
        self.seg_embed = nn.Parameter(torch.FloatTensor(2, self.n_head, self.d_head))

        self.layer_norm = XLNetLayerNorm(config.d_model, eps=config.layer_norm_eps)
        self.dropout = nn.Dropout(config.dropout)

    def prune_heads(self, heads):
        raise NotImplementedError

    @staticmethod
    def rel_shift(x, klen=-1):
        """perform relative shift to form the relative attention score."""
        x_size = x.shape

        x = x.reshape(x_size[1], x_size[0], x_size[2], x_size[3])
        x = x[1:, ...]
        x = x.reshape(x_size[0], x_size[1] - 1, x_size[2], x_size[3])
        x = torch.index_select(x, 1, torch.arange(klen, device=x.device, dtype=torch.long))

        return x

    def rel_attn_core(self, q_head, k_head_h, v_head_h, k_head_r, seg_mat=None, attn_mask=None, head_mask=None):
        """Core relative positional attention operations."""
        ac = torch.einsum('ibnd,jbnd->ijbn', q_head + self.r_w_bias, k_head_h)
        bd = torch.einsum('ibnd,jbnd->ijbn', q_head + self.r_r_bias, k_head_r)
        bd = self.rel_shift(bd, klen=ac.shape[1])
        if seg_mat is None:
            ef = 0
        else:
            ef = torch.einsum('ibnd,snd->ibns', q_head + self.r_s_bias, self.seg_embed)
            ef = torch.einsum('ijbs,ibns->ijbn', seg_mat, ef)
        attn_score = (ac + bd + ef) * self.scale
        if attn_mask is not None:
            attn_score = attn_score - 1e30 * attn_mask
        attn_prob = F.softmax(attn_score, dim=1)
        attn_prob = self.dropout(attn_prob)
        if head_mask is not None:
            attn_prob = attn_prob * head_mask
        attn_vec = torch.einsum('ijbn,jbnd->ibnd', attn_prob, v_head_h)

        if self.output_attentions:
            return attn_vec, attn_prob

        return attn_vec

    def post_attention(self, h, attn_vec, residual=True):
        """Post-attention processing."""
        attn_out = torch.einsum('ibnd,hnd->ibh', attn_vec, self.o)

        attn_out = self.dropout(attn_out)
        if residual:
            attn_out = attn_out + h
        output = self.layer_norm(attn_out)

        return output

    def forward(self, h, g,
                      attn_mask_h, attn_mask_g,
                      r, seg_mat,
                      mems=None, target_mapping=None, head_mask=None):
        if g is not None:
            if mems is not None and mems.dim() > 1:
                cat = torch.cat([mems, h], dim=0)
            else:
                cat = h
            k_head_h = torch.einsum('ibh,hnd->ibnd', cat, self.k)
            v_head_h = torch.einsum('ibh,hnd->ibnd', cat, self.v)
            k_head_r = torch.einsum('ibh,hnd->ibnd', r, self.r)
            q_head_h = torch.einsum('ibh,hnd->ibnd', h, self.q)
            attn_vec_h = self.rel_attn_core(
                q_head_h, k_head_h, v_head_h, k_head_r, seg_mat=seg_mat, attn_mask=attn_mask_h, head_mask=head_mask)

            if self.output_attentions:
                attn_vec_h, attn_prob_h = attn_vec_h
            output_h = self.post_attention(h, attn_vec_h)
            q_head_g = torch.einsum('ibh,hnd->ibnd', g, self.q)
            if target_mapping is not None:
                q_head_g = torch.einsum('mbnd,mlb->lbnd', q_head_g, target_mapping)
                attn_vec_g = self.rel_attn_core(
                    q_head_g, k_head_h, v_head_h, k_head_r, seg_mat=seg_mat, attn_mask=attn_mask_g, head_mask=head_mask)

                if self.output_attentions:
                    attn_vec_g, attn_prob_g = attn_vec_g

                attn_vec_g = torch.einsum('lbnd,mlb->mbnd', attn_vec_g, target_mapping)
            else:
                attn_vec_g = self.rel_attn_core(
                    q_head_g, k_head_h, v_head_h, k_head_r, seg_mat=seg_mat, attn_mask=attn_mask_g, head_mask=head_mask)

                if self.output_attentions:
                    attn_vec_g, attn_prob_g = attn_vec_g
            output_g = self.post_attention(g, attn_vec_g)

            if self.output_attentions:
                attn_prob = attn_prob_h, attn_prob_g

        else:
            if mems is not None and mems.dim() > 1:
                cat = torch.cat([mems, h], dim=0)
            else:
                cat = h
            q_head_h = torch.einsum('ibh,hnd->ibnd', h, self.q)
            k_head_h = torch.einsum('ibh,hnd->ibnd', cat, self.k)
            v_head_h = torch.einsum('ibh,hnd->ibnd', cat, self.v)
            k_head_r = torch.einsum('ibh,hnd->ibnd', r, self.r)
            attn_vec = self.rel_attn_core(
                q_head_h, k_head_h, v_head_h, k_head_r, seg_mat=seg_mat, attn_mask=attn_mask_h, head_mask=head_mask)

            if self.output_attentions:
                attn_vec, attn_prob = attn_vec
            output_h = self.post_attention(h, attn_vec)
            output_g = None

        outputs = (output_h, output_g)
        if self.output_attentions:
            outputs = outputs + (attn_prob,)
        return outputs

class XLNetFeedForward(nn.Module):
    def __init__(self, config):
        super(XLNetFeedForward, self).__init__()
        self.layer_norm = XLNetLayerNorm(config.d_model, eps=config.layer_norm_eps)
        self.layer_1 = nn.Linear(config.d_model, config.d_inner)
        self.layer_2 = nn.Linear(config.d_inner, config.d_model)
        self.dropout = nn.Dropout(config.dropout)
        if isinstance(config.ff_activation, str) or \
                (sys.version_info[0] == 2 and isinstance(config.ff_activation, unicode)):
            self.activation_function = ACT2FN[config.ff_activation]
        else:
            self.activation_function = config.ff_activation

    def forward(self, inp):
        output = inp
        output = self.layer_1(output)
        output = self.activation_function(output)
        output = self.dropout(output)
        output = self.layer_2(output)
        output = self.dropout(output)
        output = self.layer_norm(output + inp)
        return output

class XLNetLayer(nn.Module):
    def __init__(self, config):
        super(XLNetLayer, self).__init__()
        self.rel_attn = XLNetRelativeAttention(config)
        self.ff = XLNetFeedForward(config)
        self.dropout = nn.Dropout(config.dropout)

    def forward(self, output_h, output_g,
                attn_mask_h, attn_mask_g,
                r, seg_mat, mems=None, target_mapping=None, head_mask=None):
        outputs = self.rel_attn(output_h, output_g, attn_mask_h, attn_mask_g,
                                r, seg_mat, mems=mems, target_mapping=target_mapping,
                                head_mask=head_mask)
        output_h, output_g = outputs[:2]

        if output_g is not None:
            output_g = self.ff(output_g)
        output_h = self.ff(output_h)

        outputs = (output_h, output_g) + outputs[2:]  # Add again attentions if there are there
        return outputs


class XLNetPreTrainedModel(PreTrainedModel):
    """ An abstract class to handle weights initialization and
        a simple interface for dowloading and loading pretrained models.
    """
    config_class = XLNetConfig
    pretrained_model_archive_map = XLNET_PRETRAINED_MODEL_ARCHIVE_MAP
    load_tf_weights = load_tf_weights_in_xlnet
    base_model_prefix = "transformer"

    def __init__(self, *inputs, **kwargs):
        super(XLNetPreTrainedModel, self).__init__(*inputs, **kwargs)

    def init_weights(self, module):
        """ Initialize the weights.
        """
        if isinstance(module, (nn.Linear, nn.Embedding)):
            module.weight.data.normal_(mean=0.0, std=self.config.initializer_range)
            if isinstance(module, nn.Linear) and module.bias is not None:
                module.bias.data.zero_()
        elif isinstance(module, XLNetLayerNorm):
            module.bias.data.zero_()
            module.weight.data.fill_(1.0)
        elif isinstance(module, XLNetRelativeAttention):
            for param in [module.q, module.k, module.v, module.o, module.r,
                          module.r_r_bias, module.r_s_bias, module.r_w_bias,
                          module.seg_embed]:
                param.data.normal_(mean=0.0, std=self.config.initializer_range)
        elif isinstance(module, XLNetModel):
                module.mask_emb.data.normal_(mean=0.0, std=self.config.initializer_range)


XLNET_START_DOCSTRING = r"""    The XLNet model was proposed in
    `XLNet: Generalized Autoregressive Pretraining for Language Understanding`_
    by Zhilin Yang*, Zihang Dai*, Yiming Yang, Jaime Carbonell, Ruslan Salakhutdinov, Quoc V. Le.
    XLnet is an extension of the Transformer-XL model pre-trained using an autoregressive method
    to learn bidirectional contexts by maximizing the expected likelihood over all permutations
    of the input sequence factorization order.

    The specific attention pattern can be controlled at training and test time using the `perm_mask` input.

    Do to the difficulty of training a fully auto-regressive model over various factorization order,
    XLNet is pretrained using only a sub-set of the output tokens as target which are selected
    with the `target_mapping` input.

    To use XLNet for sequential decoding (i.e. not in fully bi-directional setting), use the `perm_mask` and
    `target_mapping` inputs to control the attention span and outputs (see examples in `examples/run_generation.py`)

    This model is a PyTorch `torch.nn.Module`_ sub-class. Use it as a regular PyTorch Module and
    refer to the PyTorch documentation for all matter related to general usage and behavior.

    .. _`XLNet: Generalized Autoregressive Pretraining for Language Understanding`:
        http://arxiv.org/abs/1906.08237

    .. _`torch.nn.Module`:
        https://pytorch.org/docs/stable/nn.html#module

    Parameters:
        config (:class:`~pytorch_transformers.XLNetConfig`): Model configuration class with all the parameters of the model.
"""

XLNET_INPUTS_DOCSTRING = r"""
    Inputs:
        **input_ids**: ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Indices of input sequence tokens in the vocabulary.
            Indices can be obtained using :class:`pytorch_transformers.XLNetTokenizer`.
            See :func:`pytorch_transformers.PreTrainedTokenizer.encode` and
            :func:`pytorch_transformers.PreTrainedTokenizer.convert_tokens_to_ids` for details.
        **token_type_ids**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            A parallel sequence of tokens (can be used to indicate various portions of the inputs).
            The embeddings from these tokens will be summed with the respective token embeddings.
            Indices are selected in the vocabulary (unlike BERT which has a specific vocabulary for segment indices).
        **attention_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are NOT MASKED, ``0`` for MASKED tokens.
        **input_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Mask to avoid performing attention on padding token indices.
            Negative of `attention_mask`, i.e. with 0 for real tokens and 1 for padding.
            Kept for compatibility with the original code base.
            You can only uses one of `input_mask` and `attention_mask`
            Mask values selected in ``[0, 1]``:
            ``1`` for tokens that are MASKED, ``0`` for tokens that are NOT MASKED.
        **mems**: (`optional`)
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` output below). Can be used to speed up sequential decoding and attend to longer context.
        **perm_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, sequence_length)``:
            Mask to indicate the attention pattern for each input token with values selected in ``[0, 1]``:
            If ``perm_mask[k, i, j] = 0``, i attend to j in batch k;
            if ``perm_mask[k, i, j] = 1``, i does not attend to j in batch k.
            If None, each token attends to all the others (full bidirectional attention).
            Only used during pretraining (to define factorization order) or for sequential decoding (generation).
        **target_mapping**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, num_predict, sequence_length)``:
            Mask to indicate the output tokens to use.
            If ``target_mapping[k, i, j] = 1``, the i-th predict in batch k is on the j-th token.
            Only used during pretraining for partial prediction or for sequential decoding (generation).
        **head_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(num_heads,)`` or ``(num_layers, num_heads)``:
            Mask to nullify selected heads of the self-attention modules.
            Mask values selected in ``[0, 1]``:
            ``1`` indicates the head is **not masked**, ``0`` indicates the head is **masked**.
"""

@add_start_docstrings("The bare XLNet Model transformer outputing raw hidden-states without any specific head on top.",
                      XLNET_START_DOCSTRING, XLNET_INPUTS_DOCSTRING)
class XLNetModel(XLNetPreTrainedModel):
    r"""
    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **last_hidden_state**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, hidden_size)``
            Sequence of hidden-states at the last layer of the model.
        **mems**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` input above). Can be used to speed up sequential decoding and attend to longer context.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLNetTokenizer.from_pretrained('xlnet-large-cased')
        model = XLNetModel.from_pretrained('xlnet-large-cased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids)
        last_hidden_states = outputs[0]  # The last hidden-state is the first element of the output tuple

    """
    def __init__(self, config):
        super(XLNetModel, self).__init__(config)
        self.output_attentions = config.output_attentions
        self.output_hidden_states = config.output_hidden_states

        self.mem_len = config.mem_len
        self.reuse_len = config.reuse_len
        self.d_model = config.d_model
        self.same_length = config.same_length
        self.attn_type = config.attn_type
        self.bi_data = config.bi_data
        self.clamp_len = config.clamp_len
        self.n_layer = config.n_layer

        self.word_embedding = nn.Embedding(config.n_token, config.d_model)
        self.mask_emb = nn.Parameter(torch.FloatTensor(1, 1, config.d_model))
        self.layer = nn.ModuleList([XLNetLayer(config) for _ in range(config.n_layer)])
        self.dropout = nn.Dropout(config.dropout)

        self.apply(self.init_weights)

    def _resize_token_embeddings(self, new_num_tokens):
        self.word_embedding = self._get_resized_embeddings(self.word_embedding, new_num_tokens)
        return self.word_embedding

    def _prune_heads(self, heads_to_prune):
        raise NotImplementedError

    def create_mask(self, qlen, mlen):
        """
        Creates causal attention mask. Float mask where 1.0 indicates masked, 0.0 indicates not-masked.

        Args:
            qlen: TODO Lysandre didn't fill
            mlen: TODO Lysandre didn't fill

        ::

                  same_length=False:      same_length=True:
                  <mlen > <  qlen >       <mlen > <  qlen >
               ^ [0 0 0 0 0 1 1 1 1]     [0 0 0 0 0 1 1 1 1]
                 [0 0 0 0 0 0 1 1 1]     [1 0 0 0 0 0 1 1 1]
            qlen [0 0 0 0 0 0 0 1 1]     [1 1 0 0 0 0 0 1 1]
                 [0 0 0 0 0 0 0 0 1]     [1 1 1 0 0 0 0 0 1]
               v [0 0 0 0 0 0 0 0 0]     [1 1 1 1 0 0 0 0 0]

        """
        attn_mask = torch.ones([qlen, qlen])
        mask_up = torch.triu(attn_mask, diagonal=1)
        attn_mask_pad = torch.zeros([qlen, mlen])
        ret = torch.cat([attn_mask_pad, mask_up], dim=1)
        if self.same_length:
            mask_lo = torch.tril(attn_mask, diagonal=-1)
            ret = torch.cat([ret[:, :qlen] + mask_lo, ret[:, qlen:]], dim=1)

        ret = ret.to(next(self.parameters()))
        return ret

    def cache_mem(self, curr_out, prev_mem):
        """cache hidden states into memory."""
        if self.mem_len is None or self.mem_len == 0:
            return None
        else:
            if self.reuse_len is not None and self.reuse_len > 0:
                curr_out = curr_out[:self.reuse_len]

            if prev_mem is None:
                new_mem = curr_out[-self.mem_len:]
            else:
                new_mem = torch.cat([prev_mem, curr_out], dim=0)[-self.mem_len:]

        return new_mem.detach()

    @staticmethod
    def positional_embedding(pos_seq, inv_freq, bsz=None):
        sinusoid_inp = torch.einsum('i,d->id', pos_seq, inv_freq)
        pos_emb = torch.cat([torch.sin(sinusoid_inp), torch.cos(sinusoid_inp)], dim=-1)
        pos_emb = pos_emb[:, None, :]

        if bsz is not None:
            pos_emb = pos_emb.expand(-1, bsz, -1)

        return pos_emb

    def relative_positional_encoding(self, qlen, klen, bsz=None):
        """create relative positional encoding."""
        freq_seq = torch.arange(0, self.d_model, 2.0, dtype=torch.float)
        inv_freq = 1 / torch.pow(10000, (freq_seq / self.d_model))

        if self.attn_type == 'bi':
            beg, end = klen, -qlen
        elif self.attn_type == 'uni':
            beg, end = klen, -1
        else:
            raise ValueError('Unknown `attn_type` {}.'.format(self.attn_type))

        if self.bi_data:
            fwd_pos_seq = torch.arange(beg, end, -1.0, dtype=torch.float)
            bwd_pos_seq = torch.arange(-beg, -end, 1.0, dtype=torch.float)

            if self.clamp_len > 0:
                fwd_pos_seq = fwd_pos_seq.clamp(-self.clamp_len, self.clamp_len)
                bwd_pos_seq = bwd_pos_seq.clamp(-self.clamp_len, self.clamp_len)

            if bsz is not None:
                fwd_pos_emb = self.positional_embedding(fwd_pos_seq, inv_freq, bsz//2)
                bwd_pos_emb = self.positional_embedding(bwd_pos_seq, inv_freq, bsz//2)
            else:
                fwd_pos_emb = self.positional_embedding(fwd_pos_seq, inv_freq)
                bwd_pos_emb = self.positional_embedding(bwd_pos_seq, inv_freq)

            pos_emb = torch.cat([fwd_pos_emb, bwd_pos_emb], dim=1)
        else:
            fwd_pos_seq = torch.arange(beg, end, -1.0)
            if self.clamp_len > 0:
                fwd_pos_seq = fwd_pos_seq.clamp(-self.clamp_len, self.clamp_len)
            pos_emb = self.positional_embedding(fwd_pos_seq, inv_freq, bsz)

        pos_emb = pos_emb.to(next(self.parameters()))
        return pos_emb

    def forward(self, input_ids, token_type_ids=None, input_mask=None, attention_mask=None,
                mems=None, perm_mask=None, target_mapping=None, head_mask=None):
        input_ids = input_ids.transpose(0, 1).contiguous()
        token_type_ids = token_type_ids.transpose(0, 1).contiguous() if token_type_ids is not None else None
        input_mask = input_mask.transpose(0, 1).contiguous() if input_mask is not None else None
        attention_mask = attention_mask.transpose(0, 1).contiguous() if attention_mask is not None else None
        perm_mask = perm_mask.permute(1, 2, 0).contiguous() if perm_mask is not None else None
        target_mapping = target_mapping.permute(1, 2, 0).contiguous() if target_mapping is not None else None

        qlen, bsz = input_ids.shape[0], input_ids.shape[1]
        mlen = mems[0].shape[0] if mems is not None else 0
        klen = mlen + qlen

        dtype_float = next(self.parameters()).dtype
        device = next(self.parameters()).device
        if self.attn_type == 'uni':
            attn_mask = self.create_mask(qlen, mlen)
            attn_mask = attn_mask[:, :, None, None]
        elif self.attn_type == 'bi':
            attn_mask = None
        else:
            raise ValueError('Unsupported attention type: {}'.format(self.attn_type))
        assert input_mask is None or attention_mask is None, "You can only use one of input_mask (uses 1 for padding) "
        "or attention_mask (uses 0 for padding, added for compatbility with BERT). Please choose one."
        if input_mask is None and attention_mask is not None:
            input_mask = 1.0 - attention_mask
        if input_mask is not None and perm_mask is not None:
            data_mask = input_mask[None] + perm_mask
        elif input_mask is not None and perm_mask is None:
            data_mask = input_mask[None]
        elif input_mask is None and perm_mask is not None:
            data_mask = perm_mask
        else:
            data_mask = None

        if data_mask is not None:
            mems_mask = torch.zeros([data_mask.shape[0], mlen, bsz]).to(data_mask)
            data_mask = torch.cat([mems_mask, data_mask], dim=1)
            if attn_mask is None:
                attn_mask = data_mask[:, :, :, None]
            else:
                attn_mask += data_mask[:, :, :, None]

        if attn_mask is not None:
            attn_mask = (attn_mask > 0).to(dtype_float)

        if attn_mask is not None:
            non_tgt_mask = -torch.eye(qlen).to(attn_mask)
            non_tgt_mask = torch.cat([torch.zeros([qlen, mlen]).to(attn_mask), non_tgt_mask], dim=-1)
            non_tgt_mask = ((attn_mask + non_tgt_mask[:, :, None, None]) > 0).to(attn_mask)
        else:
            non_tgt_mask = None
        word_emb_k = self.word_embedding(input_ids)
        output_h = self.dropout(word_emb_k)
        if target_mapping is not None:
            word_emb_q = self.mask_emb.expand(target_mapping.shape[0], bsz, -1)
            output_g = self.dropout(word_emb_q)
        else:
            output_g = None
        if token_type_ids is not None:
            mem_pad = torch.zeros([mlen, bsz], dtype=torch.long, device=device)
            cat_ids = torch.cat([mem_pad, token_type_ids], dim=0)
            seg_mat = (token_type_ids[:, None] != cat_ids[None, :]).long()
            seg_mat = F.one_hot(seg_mat, num_classes=2).to(dtype_float)
        else:
            seg_mat = None
        pos_emb = self.relative_positional_encoding(qlen, klen, bsz=bsz)
        pos_emb = self.dropout(pos_emb)
        if head_mask is not None:
            if head_mask.dim() == 1:
                head_mask = head_mask.unsqueeze(0).unsqueeze(0).unsqueeze(0).unsqueeze(0)
                head_mask = head_mask.expand(self.n_layer, -1, -1, -1, -1)
            elif head_mask.dim() == 2:
                head_mask = head_mask.unsqueeze(1).unsqueeze(1).unsqueeze(1)
            head_mask = head_mask.to(dtype=next(self.parameters()).dtype) # switch to fload if need + fp16 compatibility
        else:
            head_mask = [None] * self.n_layer

        new_mems = ()
        if mems is None:
            mems = [None] * len(self.layer)

        attentions = []
        hidden_states = []
        for i, layer_module in enumerate(self.layer):
            new_mems = new_mems + (self.cache_mem(output_h, mems[i]),)
            if self.output_hidden_states:
                hidden_states.append((output_h, output_g) if output_g is not None else output_h)

            outputs = layer_module(output_h, output_g, attn_mask_h=non_tgt_mask, attn_mask_g=attn_mask,
                                   r=pos_emb, seg_mat=seg_mat, mems=mems[i], target_mapping=target_mapping,
                                   head_mask=head_mask[i])
            output_h, output_g = outputs[:2]
            if self.output_attentions:
                attentions.append(outputs[2])
        if self.output_hidden_states:
            hidden_states.append((output_h, output_g) if output_g is not None else output_h)

        output = self.dropout(output_g if output_g is not None else output_h)
        outputs = (output.permute(1, 0, 2).contiguous(), new_mems)
        if self.output_hidden_states:
            if output_g is not None:
                hidden_states = tuple(h.permute(1, 0, 2).contiguous() for hs in hidden_states for h in hs)
            else:
                hidden_states = tuple(hs.permute(1, 0, 2).contiguous() for hs in hidden_states)
            outputs = outputs + (hidden_states,)
        if self.output_attentions:
            attentions = tuple(t.permute(2, 3, 0, 1).contiguous() for t in attentions)
            outputs = outputs + (attentions,)

        return outputs  # outputs, new_mems, (hidden_states), (attentions)


@add_start_docstrings("""XLNet Model with a language modeling head on top
    (linear layer with weights tied to the input embeddings). """,
    XLNET_START_DOCSTRING, XLNET_INPUTS_DOCSTRING)
class XLNetLMHeadModel(XLNetPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size, sequence_length)``:
            Labels for language modeling.
            Note that the labels **are shifted** inside the model, i.e. you can set ``lm_labels = input_ids``
            Indices are selected in ``[-1, 0, ..., config.vocab_size]``
            All labels set to ``-1`` are ignored (masked), the loss is only
            computed for labels in ``[0, ..., config.vocab_size]``

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Language modeling loss.
        **prediction_scores**: ``torch.FloatTensor`` of shape ``(batch_size, sequence_length, config.vocab_size)``
            Prediction scores of the language modeling head (scores for each vocabulary token before SoftMax).
        **mems**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` input above). Can be used to speed up sequential decoding and attend to longer context.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLNetTokenizer.from_pretrained('xlnet-large-cased')
        model = XLNetLMHeadModel.from_pretrained('xlnet-large-cased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is very <mask>")).unsqueeze(0)  # We will predict the masked token
        perm_mask = torch.zeros((1, input_ids.shape[1], input_ids.shape[1]), dtype=torch.float)
        perm_mask[:, :, -1] = 1.0  # Previous tokens don't see last token
        target_mapping = torch.zeros((1, 1, input_ids.shape[1]), dtype=torch.float)  # Shape [1, 1, seq_length] => let's predict one token
        target_mapping[0, 0, -1] = 1.0  # Our first (and only) prediction will be the last token of the sequence (the masked token)
        outputs = model(input_ids, perm_mask=perm_mask, target_mapping=target_mapping)
        next_token_logits = outputs[0]  # Output has shape [target_mapping.size(0), target_mapping.size(1), config.vocab_size]

    """
    def __init__(self, config):
        super(XLNetLMHeadModel, self).__init__(config)
        self.attn_type = config.attn_type
        self.same_length = config.same_length

        self.transformer = XLNetModel(config)
        self.lm_loss = nn.Linear(config.d_model, config.n_token, bias=True)

        self.apply(self.init_weights)
        self.tie_weights()

    def tie_weights(self):
        """ Make sure we are sharing the embeddings
        """
        self._tie_or_clone_weights(self.lm_loss, self.transformer.word_embedding)

    def forward(self, input_ids, token_type_ids=None, input_mask=None, attention_mask=None,
                mems=None, perm_mask=None, target_mapping=None,
                labels=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, token_type_ids=token_type_ids,
                                               input_mask=input_mask, attention_mask=attention_mask,
                                               mems=mems, perm_mask=perm_mask, target_mapping=target_mapping,
                                               head_mask=head_mask)

        logits = self.lm_loss(transformer_outputs[0])

        outputs = (logits,) + transformer_outputs[1:]  # Keep mems, hidden states, attentions if there are in it

        if labels is not None:
            loss_fct = CrossEntropyLoss(ignore_index=-1)
            loss = loss_fct(logits.view(-1, logits.size(-1)),
                            labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # return (loss), logits, mems, (hidden states), (attentions)


@add_start_docstrings("""XLNet Model with a sequence classification/regression head on top (a linear layer on top of
    the pooled output) e.g. for GLUE tasks. """,
    XLNET_START_DOCSTRING, XLNET_INPUTS_DOCSTRING)
class XLNetForSequenceClassification(XLNetPreTrainedModel):
    r"""
        **labels**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for computing the sequence classification/regression loss.
            Indices should be in ``[0, ..., config.num_labels - 1]``.
            If ``config.num_labels == 1`` a regression loss is computed (Mean-Square loss),
            If ``config.num_labels > 1`` a classification loss is computed (Cross-Entropy).

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned when ``labels`` is provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification (or regression if config.num_labels==1) loss.
        **logits**: ``torch.FloatTensor`` of shape ``(batch_size, config.num_labels)``
            Classification (or regression if config.num_labels==1) scores (before SoftMax).
        **mems**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` input above). Can be used to speed up sequential decoding and attend to longer context.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLNetTokenizer.from_pretrained('xlnet-large-cased')
        model = XLNetForSequenceClassification.from_pretrained('xlnet-large-cased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        labels = torch.tensor([1]).unsqueeze(0)  # Batch size 1
        outputs = model(input_ids, labels=labels)
        loss, logits = outputs[:2]

    """
    def __init__(self, config):
        super(XLNetForSequenceClassification, self).__init__(config)
        self.num_labels = config.num_labels

        self.transformer = XLNetModel(config)
        self.sequence_summary = SequenceSummary(config)
        self.logits_proj = nn.Linear(config.d_model, config.num_labels)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, input_mask=None, attention_mask=None,
                mems=None, perm_mask=None, target_mapping=None,
                labels=None, head_mask=None):
        transformer_outputs = self.transformer(input_ids, token_type_ids=token_type_ids,
                                               input_mask=input_mask, attention_mask=attention_mask,
                                               mems=mems, perm_mask=perm_mask, target_mapping=target_mapping,
                                               head_mask=head_mask)
        output = transformer_outputs[0]

        output = self.sequence_summary(output)
        logits = self.logits_proj(output)

        outputs = (logits,) + transformer_outputs[1:]  # Keep mems, hidden states, attentions if there are in it

        if labels is not None:
            if self.num_labels == 1:
                loss_fct = MSELoss()
                loss = loss_fct(logits.view(-1), labels.view(-1))
            else:
                loss_fct = CrossEntropyLoss()
                loss = loss_fct(logits.view(-1, self.num_labels), labels.view(-1))
            outputs = (loss,) + outputs

        return outputs  # return (loss), logits, mems, (hidden states), (attentions)


@add_start_docstrings("""XLNet Model with a span classification head on top for extractive question-answering tasks like SQuAD (a linear layers on top of
    the hidden-states output to compute `span start logits` and `span end logits`). """,
    XLNET_START_DOCSTRING, XLNET_INPUTS_DOCSTRING)
class XLNetForQuestionAnswering(XLNetPreTrainedModel):
    r"""
        **start_positions**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the start of the labelled span for computing the token classification loss.
            Positions are clamped to the length of the sequence (`sequence_length`).
            Position outside of the sequence are not taken into account for computing the loss.
        **end_positions**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the end of the labelled span for computing the token classification loss.
            Positions are clamped to the length of the sequence (`sequence_length`).
            Position outside of the sequence are not taken into account for computing the loss.
        **is_impossible**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels whether a question has an answer or no answer (SQuAD 2.0)
        **cls_index**: (`optional`) ``torch.LongTensor`` of shape ``(batch_size,)``:
            Labels for position (index) of the classification token to use as input for computing plausibility of the answer.
        **p_mask**: (`optional`) ``torch.FloatTensor`` of shape ``(batch_size, sequence_length)``:
            Optional mask of tokens which can't be in answers (e.g. [CLS], [PAD], ...).
            1.0 means token should be masked. 0.0 mean token is not masked.

    Outputs: `Tuple` comprising various elements depending on the configuration (config) and inputs:
        **loss**: (`optional`, returned if both ``start_positions`` and ``end_positions`` are provided) ``torch.FloatTensor`` of shape ``(1,)``:
            Classification loss as the sum of start token, end token (and is_impossible if provided) classification losses.
        **start_top_log_probs**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.FloatTensor`` of shape ``(batch_size, config.start_n_top)``
            Log probabilities for the top config.start_n_top start token possibilities (beam-search).
        **start_top_index**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.LongTensor`` of shape ``(batch_size, config.start_n_top)``
            Indices for the top config.start_n_top start token possibilities (beam-search).
        **end_top_log_probs**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.FloatTensor`` of shape ``(batch_size, config.start_n_top * config.end_n_top)``
            Log probabilities for the top ``config.start_n_top * config.end_n_top`` end token possibilities (beam-search).
        **end_top_index**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.LongTensor`` of shape ``(batch_size, config.start_n_top * config.end_n_top)``
            Indices for the top ``config.start_n_top * config.end_n_top`` end token possibilities (beam-search).
        **cls_logits**: (`optional`, returned if ``start_positions`` or ``end_positions`` is not provided)
            ``torch.FloatTensor`` of shape ``(batch_size,)``
            Log probabilities for the ``is_impossible`` label of the answers.
        **mems**:
            list of ``torch.FloatTensor`` (one for each layer):
            that contains pre-computed hidden-states (key and values in the attention blocks) as computed by the model
            (see `mems` input above). Can be used to speed up sequential decoding and attend to longer context.
        **hidden_states**: (`optional`, returned when ``config.output_hidden_states=True``)
            list of ``torch.FloatTensor`` (one for the output of each layer + the output of the embeddings)
            of shape ``(batch_size, sequence_length, hidden_size)``:
            Hidden-states of the model at the output of each layer plus the initial embedding outputs.
        **attentions**: (`optional`, returned when ``config.output_attentions=True``)
            list of ``torch.FloatTensor`` (one for each layer) of shape ``(batch_size, num_heads, sequence_length, sequence_length)``:
            Attentions weights after the attention softmax, used to compute the weighted average in the self-attention heads.

    Examples::

        tokenizer = XLMTokenizer.from_pretrained('xlm-mlm-en-2048')
        model = XLMForQuestionAnswering.from_pretrained('xlnet-large-cased')
        input_ids = torch.tensor(tokenizer.encode("Hello, my dog is cute")).unsqueeze(0)  # Batch size 1
        start_positions = torch.tensor([1])
        end_positions = torch.tensor([3])
        outputs = model(input_ids, start_positions=start_positions, end_positions=end_positions)
        loss, start_scores, end_scores = outputs[:2]

    """
    def __init__(self, config):
        super(XLNetForQuestionAnswering, self).__init__(config)
        self.start_n_top = config.start_n_top
        self.end_n_top = config.end_n_top

        self.transformer = XLNetModel(config)
        self.start_logits = PoolerStartLogits(config)
        self.end_logits = PoolerEndLogits(config)
        self.answer_class = PoolerAnswerClass(config)

        self.apply(self.init_weights)

    def forward(self, input_ids, token_type_ids=None, input_mask=None, attention_mask=None,
                mems=None, perm_mask=None, target_mapping=None,
                start_positions=None, end_positions=None, cls_index=None, is_impossible=None, p_mask=None,
                head_mask=None):
        transformer_outputs = self.transformer(input_ids, token_type_ids=token_type_ids,
                                               input_mask=input_mask, attention_mask=attention_mask,
                                               mems=mems, perm_mask=perm_mask, target_mapping=target_mapping,
                                               head_mask=head_mask)
        hidden_states = transformer_outputs[0]
        start_logits = self.start_logits(hidden_states, p_mask=p_mask)

        outputs = transformer_outputs[1:]  # Keep mems, hidden states, attentions if there are in it

        if start_positions is not None and end_positions is not None:
            for x in (start_positions, end_positions, cls_index, is_impossible):
                if x is not None and x.dim() > 1:
                    x.squeeze_(-1)
            end_logits = self.end_logits(hidden_states, start_positions=start_positions, p_mask=p_mask)

            loss_fct = CrossEntropyLoss()
            start_loss = loss_fct(start_logits, start_positions)
            end_loss = loss_fct(end_logits, end_positions)
            total_loss = (start_loss + end_loss) / 2

            if cls_index is not None and is_impossible is not None:
                cls_logits = self.answer_class(hidden_states, start_positions=start_positions, cls_index=cls_index)
                loss_fct_cls = nn.BCEWithLogitsLoss()
                cls_loss = loss_fct_cls(cls_logits, is_impossible)
                total_loss += cls_loss * 0.5

            outputs = (total_loss,) + outputs

        else:
            bsz, slen, hsz = hidden_states.size()
            start_log_probs = F.softmax(start_logits, dim=-1) # shape (bsz, slen)

            start_top_log_probs, start_top_index = torch.topk(start_log_probs, self.start_n_top, dim=-1) # shape (bsz, start_n_top)
            start_top_index_exp = start_top_index.unsqueeze(-1).expand(-1, -1, hsz) # shape (bsz, start_n_top, hsz)
            start_states = torch.gather(hidden_states, -2, start_top_index_exp) # shape (bsz, start_n_top, hsz)
            start_states = start_states.unsqueeze(1).expand(-1, slen, -1, -1) # shape (bsz, slen, start_n_top, hsz)

            hidden_states_expanded = hidden_states.unsqueeze(2).expand_as(start_states) # shape (bsz, slen, start_n_top, hsz)
            p_mask = p_mask.unsqueeze(-1) if p_mask is not None else None
            end_logits = self.end_logits(hidden_states_expanded, start_states=start_states, p_mask=p_mask)
            end_log_probs = F.softmax(end_logits, dim=1) # shape (bsz, slen, start_n_top)

            end_top_log_probs, end_top_index = torch.topk(end_log_probs, self.end_n_top, dim=1) # shape (bsz, end_n_top, start_n_top)
            end_top_log_probs = end_top_log_probs.view(-1, self.start_n_top * self.end_n_top)
            end_top_index = end_top_index.view(-1, self.start_n_top * self.end_n_top)

            start_states = torch.einsum("blh,bl->bh", hidden_states, start_log_probs)  # get the representation of START as weighted sum of hidden states
            cls_logits = self.answer_class(hidden_states, start_states=start_states, cls_index=cls_index)  # Shape (batch size,): one single `cls_logits` for each sample

            outputs = (start_top_log_probs, start_top_index, end_top_log_probs, end_top_index, cls_logits) + outputs
        return outputs


==> pytorch_transformers/optimization.py <==
"""PyTorch optimization for BERT model."""

import logging
import math

import torch
from torch.optim import Optimizer
from torch.optim.lr_scheduler import LambdaLR

logger = logging.getLogger(__name__)

class ConstantLRSchedule(LambdaLR):
    """ Constant learning rate schedule.
    """
    def __init__(self, optimizer, last_epoch=-1):
        super(ConstantLRSchedule, self).__init__(optimizer, lambda _: 1.0, last_epoch=last_epoch)


class WarmupConstantSchedule(LambdaLR):
    """ Linear warmup and then constant.
        Linearly increases learning rate schedule from 0 to 1 over `warmup_steps` training steps.
        Keeps learning rate schedule equal to 1. after warmup_steps.
    """
    def __init__(self, optimizer, warmup_steps, last_epoch=-1):
        self.warmup_steps = warmup_steps
        super(WarmupConstantSchedule, self).__init__(optimizer, self.lr_lambda, last_epoch=last_epoch)

    def lr_lambda(self, step):
        if step < self.warmup_steps:
            return float(step) / float(max(1.0, self.warmup_steps))
        return 1.


class WarmupLinearSchedule(LambdaLR):
    """ Linear warmup and then linear decay.
        Linearly increases learning rate from 0 to 1 over `warmup_steps` training steps.
        Linearly decreases learning rate from 1. to 0. over remaining `t_total - warmup_steps` steps.
    """
    def __init__(self, optimizer, warmup_steps, t_total, last_epoch=-1):
        self.warmup_steps = warmup_steps
        self.t_total = t_total
        super(WarmupLinearSchedule, self).__init__(optimizer, self.lr_lambda, last_epoch=last_epoch)

    def lr_lambda(self, step):
        if step < self.warmup_steps:
            return float(step) / float(max(1, self.warmup_steps))
        return max(0.0, float(self.t_total - step) / float(max(1.0, self.t_total - self.warmup_steps)))


class WarmupCosineSchedule(LambdaLR):
    """ Linear warmup and then cosine decay.
        Linearly increases learning rate from 0 to 1 over `warmup_steps` training steps.
        Decreases learning rate from 1. to 0. over remaining `t_total - warmup_steps` steps following a cosine curve.
        If `cycles` (default=0.5) is different from default, learning rate follows cosine function after warmup.
    """
    def __init__(self, optimizer, warmup_steps, t_total, cycles=.5, last_epoch=-1):
        self.warmup_steps = warmup_steps
        self.t_total = t_total
        self.cycles = cycles
        super(WarmupCosineSchedule, self).__init__(optimizer, self.lr_lambda, last_epoch=last_epoch)

    def lr_lambda(self, step):
        if step < self.warmup_steps:
            return float(step) / float(max(1.0, self.warmup_steps))
        progress = float(step - self.warmup_steps) / float(max(1, self.t_total - self.warmup_steps))
        return max(0.0, 0.5 * (1. + math.cos(math.pi * float(self.cycles) * 2.0 * progress)))


class WarmupCosineWithHardRestartsSchedule(LambdaLR):
    """ Linear warmup and then cosine cycles with hard restarts.
        Linearly increases learning rate from 0 to 1 over `warmup_steps` training steps.
        If `cycles` (default=1.) is different from default, learning rate follows `cycles` times a cosine decaying
        learning rate (with hard restarts).
    """
    def __init__(self, optimizer, warmup_steps, t_total, cycles=1., last_epoch=-1):
        self.warmup_steps = warmup_steps
        self.t_total = t_total
        self.cycles = cycles
        super(WarmupCosineWithHardRestartsSchedule, self).__init__(optimizer, self.lr_lambda, last_epoch=last_epoch)

    def lr_lambda(self, step):
        if step < self.warmup_steps:
            return float(step) / float(max(1, self.warmup_steps))
        progress = float(step - self.warmup_steps) / float(max(1, self.t_total - self.warmup_steps))
        if progress >= 1.0:
            return 0.0
        return max(0.0, 0.5 * (1. + math.cos(math.pi * ((float(self.cycles) * progress) % 1.0))))



class AdamW(Optimizer):
    """ Implements Adam algorithm with weight decay fix.

    Parameters:
        lr (float): learning rate. Default 1e-3.
        betas (tuple of 2 floats): Adams beta parameters (b1, b2). Default: (0.9, 0.999)
        eps (float): Adams epsilon. Default: 1e-6
        weight_decay (float): Weight decay. Default: 0.0
        correct_bias (bool): can be set to False to avoid correcting bias in Adam (e.g. like in Bert TF repository). Default True.
    """
    def __init__(self, params, lr=1e-3, betas=(0.9, 0.999), eps=1e-6, weight_decay=0.0, correct_bias=True):
        if lr < 0.0:
            raise ValueError("Invalid learning rate: {} - should be >= 0.0".format(lr))
        if not 0.0 <= betas[0] < 1.0:
            raise ValueError("Invalid beta parameter: {} - should be in [0.0, 1.0[".format(betas[0]))
        if not 0.0 <= betas[1]  < 1.0:
            raise ValueError("Invalid beta parameter: {} - should be in [0.0, 1.0[".format(betas[1]))
        if not 0.0 <= eps:
            raise ValueError("Invalid epsilon value: {} - should be >= 0.0".format(eps))
        defaults = dict(lr=lr, betas=betas, eps=eps, weight_decay=weight_decay,
                        correct_bias=correct_bias)
        super(AdamW, self).__init__(params, defaults)

    def step(self, closure=None):
        """Performs a single optimization step.

        Arguments:
            closure (callable, optional): A closure that reevaluates the model
                and returns the loss.
        """
        loss = None
        if closure is not None:
            loss = closure()

        for group in self.param_groups:
            for p in group['params']:
                if p.grad is None:
                    continue
                grad = p.grad.data
                if grad.is_sparse:
                    raise RuntimeError('Adam does not support sparse gradients, please consider SparseAdam instead')

                state = self.state[p]
                if len(state) == 0:
                    state['step'] = 0
                    state['exp_avg'] = torch.zeros_like(p.data)
                    state['exp_avg_sq'] = torch.zeros_like(p.data)

                exp_avg, exp_avg_sq = state['exp_avg'], state['exp_avg_sq']
                beta1, beta2 = group['betas']

                state['step'] += 1
                exp_avg.mul_(beta1).add_(1.0 - beta1, grad)
                exp_avg_sq.mul_(beta2).addcmul_(1.0 - beta2, grad, grad)
                denom = exp_avg_sq.sqrt().add_(group['eps'])

                step_size = group['lr']
                if group['correct_bias']:  # No bias correction for Bert
                    bias_correction1 = 1.0 - beta1 ** state['step']
                    bias_correction2 = 1.0 - beta2 ** state['step']
                    step_size = step_size * math.sqrt(bias_correction2) / bias_correction1

                p.data.addcdiv_(-step_size, exp_avg, denom)
                if group['weight_decay'] > 0.0:
                    p.data.add_(-group['lr'] * group['weight_decay'], p.data)

        return loss


==> pytorch_transformers/tests/conftest.py <==

import pytest


def pytest_addoption(parser):
    parser.addoption(
        "--runslow", action="store_true", default=False, help="run slow tests"
    )


def pytest_collection_modifyitems(config, items):
    if config.getoption("--runslow"):
        return
    skip_slow = pytest.mark.skip(reason="need --runslow option to run")
    for item in items:
        if "slow" in item.keywords:
            item.add_marker(skip_slow)


==> pytorch_transformers/tests/modeling_auto_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import shutil
import pytest
import logging

from pytorch_transformers import AutoConfig, BertConfig, AutoModel, BertModel
from pytorch_transformers.modeling_bert import BERT_PRETRAINED_MODEL_ARCHIVE_MAP

from .modeling_common_test import (CommonTestCases, ConfigTester, ids_tensor)


class AutoModelTest(unittest.TestCase):
    def test_model_from_pretrained(self):
        logging.basicConfig(level=logging.INFO)
        for model_name in list(BERT_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            config = AutoConfig.from_pretrained(model_name)
            self.assertIsNotNone(config)
            self.assertIsInstance(config, BertConfig)

            model = AutoModel.from_pretrained(model_name)
            model, loading_info = AutoModel.from_pretrained(model_name, output_loading_info=True)
            self.assertIsNotNone(model)
            self.assertIsInstance(model, BertModel)
            for value in loading_info.values():
                self.assertEqual(len(value), 0)


if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_bert_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import shutil
import pytest

from pytorch_transformers import (BertConfig, BertModel, BertForMaskedLM,
                                     BertForNextSentencePrediction, BertForPreTraining,
                                     BertForQuestionAnswering, BertForSequenceClassification,
                                     BertForTokenClassification, BertForMultipleChoice)
from pytorch_transformers.modeling_bert import BERT_PRETRAINED_MODEL_ARCHIVE_MAP

from .modeling_common_test import (CommonTestCases, ConfigTester, ids_tensor)


class BertModelTest(CommonTestCases.CommonModelTester):

    all_model_classes = (BertModel, BertForMaskedLM, BertForNextSentencePrediction,
            BertForPreTraining, BertForQuestionAnswering, BertForSequenceClassification,
            BertForTokenClassification)

    class BertModelTester(object):

        def __init__(self,
                     parent,
                     batch_size=13,
                     seq_length=7,
                     is_training=True,
                     use_input_mask=True,
                     use_token_type_ids=True,
                     use_labels=True,
                     vocab_size=99,
                     hidden_size=32,
                     num_hidden_layers=5,
                     num_attention_heads=4,
                     intermediate_size=37,
                     hidden_act="gelu",
                     hidden_dropout_prob=0.1,
                     attention_probs_dropout_prob=0.1,
                     max_position_embeddings=512,
                     type_vocab_size=16,
                     type_sequence_label_size=2,
                     initializer_range=0.02,
                     num_labels=3,
                     num_choices=4,
                     scope=None,
                    ):
            self.parent = parent
            self.batch_size = batch_size
            self.seq_length = seq_length
            self.is_training = is_training
            self.use_input_mask = use_input_mask
            self.use_token_type_ids = use_token_type_ids
            self.use_labels = use_labels
            self.vocab_size = vocab_size
            self.hidden_size = hidden_size
            self.num_hidden_layers = num_hidden_layers
            self.num_attention_heads = num_attention_heads
            self.intermediate_size = intermediate_size
            self.hidden_act = hidden_act
            self.hidden_dropout_prob = hidden_dropout_prob
            self.attention_probs_dropout_prob = attention_probs_dropout_prob
            self.max_position_embeddings = max_position_embeddings
            self.type_vocab_size = type_vocab_size
            self.type_sequence_label_size = type_sequence_label_size
            self.initializer_range = initializer_range
            self.num_labels = num_labels
            self.num_choices = num_choices
            self.scope = scope

        def prepare_config_and_inputs(self):
            input_ids = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)

            input_mask = None
            if self.use_input_mask:
                input_mask = ids_tensor([self.batch_size, self.seq_length], vocab_size=2)

            token_type_ids = None
            if self.use_token_type_ids:
                token_type_ids = ids_tensor([self.batch_size, self.seq_length], self.type_vocab_size)

            sequence_labels = None
            token_labels = None
            choice_labels = None
            if self.use_labels:
                sequence_labels = ids_tensor([self.batch_size], self.type_sequence_label_size)
                token_labels = ids_tensor([self.batch_size, self.seq_length], self.num_labels)
                choice_labels = ids_tensor([self.batch_size], self.num_choices)

            config = BertConfig(
                vocab_size_or_config_json_file=self.vocab_size,
                hidden_size=self.hidden_size,
                num_hidden_layers=self.num_hidden_layers,
                num_attention_heads=self.num_attention_heads,
                intermediate_size=self.intermediate_size,
                hidden_act=self.hidden_act,
                hidden_dropout_prob=self.hidden_dropout_prob,
                attention_probs_dropout_prob=self.attention_probs_dropout_prob,
                max_position_embeddings=self.max_position_embeddings,
                type_vocab_size=self.type_vocab_size,
                initializer_range=self.initializer_range)

            return config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels

        def check_loss_output(self, result):
            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])

        def create_and_check_bert_model(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            model = BertModel(config=config)
            model.eval()
            sequence_output, pooled_output = model(input_ids, token_type_ids, input_mask)
            sequence_output, pooled_output = model(input_ids, token_type_ids)
            sequence_output, pooled_output = model(input_ids)

            result = {
                "sequence_output": sequence_output,
                "pooled_output": pooled_output,
            }
            self.parent.assertListEqual(
                list(result["sequence_output"].size()),
                [self.batch_size, self.seq_length, self.hidden_size])
            self.parent.assertListEqual(list(result["pooled_output"].size()), [self.batch_size, self.hidden_size])


        def create_and_check_bert_for_masked_lm(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            model = BertForMaskedLM(config=config)
            model.eval()
            loss, prediction_scores = model(input_ids, token_type_ids, input_mask, token_labels)
            result = {
                "loss": loss,
                "prediction_scores": prediction_scores,
            }
            self.parent.assertListEqual(
                list(result["prediction_scores"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])
            self.check_loss_output(result)

        def create_and_check_bert_for_next_sequence_prediction(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            model = BertForNextSentencePrediction(config=config)
            model.eval()
            loss, seq_relationship_score = model(input_ids, token_type_ids, input_mask, sequence_labels)
            result = {
                "loss": loss,
                "seq_relationship_score": seq_relationship_score,
            }
            self.parent.assertListEqual(
                list(result["seq_relationship_score"].size()),
                [self.batch_size, 2])
            self.check_loss_output(result)


        def create_and_check_bert_for_pretraining(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            model = BertForPreTraining(config=config)
            model.eval()
            loss, prediction_scores, seq_relationship_score = model(input_ids, token_type_ids, input_mask, token_labels, sequence_labels)
            result = {
                "loss": loss,
                "prediction_scores": prediction_scores,
                "seq_relationship_score": seq_relationship_score,
            }
            self.parent.assertListEqual(
                list(result["prediction_scores"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])
            self.parent.assertListEqual(
                list(result["seq_relationship_score"].size()),
                [self.batch_size, 2])
            self.check_loss_output(result)


        def create_and_check_bert_for_question_answering(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            model = BertForQuestionAnswering(config=config)
            model.eval()
            loss, start_logits, end_logits = model(input_ids, token_type_ids, input_mask, sequence_labels, sequence_labels)
            result = {
                "loss": loss,
                "start_logits": start_logits,
                "end_logits": end_logits,
            }
            self.parent.assertListEqual(
                list(result["start_logits"].size()),
                [self.batch_size, self.seq_length])
            self.parent.assertListEqual(
                list(result["end_logits"].size()),
                [self.batch_size, self.seq_length])
            self.check_loss_output(result)


        def create_and_check_bert_for_sequence_classification(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            config.num_labels = self.num_labels
            model = BertForSequenceClassification(config)
            model.eval()
            loss, logits = model(input_ids, token_type_ids, input_mask, sequence_labels)
            result = {
                "loss": loss,
                "logits": logits,
            }
            self.parent.assertListEqual(
                list(result["logits"].size()),
                [self.batch_size, self.num_labels])
            self.check_loss_output(result)


        def create_and_check_bert_for_token_classification(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            config.num_labels = self.num_labels
            model = BertForTokenClassification(config=config)
            model.eval()
            loss, logits = model(input_ids, token_type_ids, input_mask, token_labels)
            result = {
                "loss": loss,
                "logits": logits,
            }
            self.parent.assertListEqual(
                list(result["logits"].size()),
                [self.batch_size, self.seq_length, self.num_labels])
            self.check_loss_output(result)


        def create_and_check_bert_for_multiple_choice(self, config, input_ids, token_type_ids, input_mask, sequence_labels, token_labels, choice_labels):
            config.num_choices = self.num_choices
            model = BertForMultipleChoice(config=config)
            model.eval()
            multiple_choice_inputs_ids = input_ids.unsqueeze(1).expand(-1, self.num_choices, -1).contiguous()
            multiple_choice_token_type_ids = token_type_ids.unsqueeze(1).expand(-1, self.num_choices, -1).contiguous()
            multiple_choice_input_mask = input_mask.unsqueeze(1).expand(-1, self.num_choices, -1).contiguous()
            loss, logits = model(multiple_choice_inputs_ids,
                         multiple_choice_token_type_ids,
                         multiple_choice_input_mask,
                         choice_labels)
            result = {
                "loss": loss,
                "logits": logits,
            }
            self.parent.assertListEqual(
                list(result["logits"].size()),
                [self.batch_size, self.num_choices])
            self.check_loss_output(result)


        def prepare_config_and_inputs_for_common(self):
            config_and_inputs = self.prepare_config_and_inputs()
            (config, input_ids, token_type_ids, input_mask,
             sequence_labels, token_labels, choice_labels) = config_and_inputs
            inputs_dict = {'input_ids': input_ids, 'token_type_ids': token_type_ids, 'attention_mask': input_mask}
            return config, inputs_dict

    def setUp(self):
        self.model_tester = BertModelTest.BertModelTester(self)
        self.config_tester = ConfigTester(self, config_class=BertConfig, hidden_size=37)

    def test_config(self):
        self.config_tester.run_common_tests()

    def test_bert_model(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_model(*config_and_inputs)

    def test_for_masked_lm(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_masked_lm(*config_and_inputs)

    def test_for_multiple_choice(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_multiple_choice(*config_and_inputs)

    def test_for_next_sequence_prediction(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_next_sequence_prediction(*config_and_inputs)

    def test_for_pretraining(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_pretraining(*config_and_inputs)

    def test_for_question_answering(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_question_answering(*config_and_inputs)

    def test_for_sequence_classification(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_sequence_classification(*config_and_inputs)

    def test_for_token_classification(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_bert_for_token_classification(*config_and_inputs)

    @pytest.mark.slow
    def test_model_from_pretrained(self):
        cache_dir = "/tmp/pytorch_transformers_test/"
        for model_name in list(BERT_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            model = BertModel.from_pretrained(model_name, cache_dir=cache_dir)
            shutil.rmtree(cache_dir)
            self.assertIsNotNone(model)

if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_common_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import copy
import os
import shutil
import json
import random

import unittest
import logging

import torch

from pytorch_transformers import PretrainedConfig, PreTrainedModel
from pytorch_transformers.modeling_bert import BertModel, BertConfig, BERT_PRETRAINED_MODEL_ARCHIVE_MAP
from pytorch_transformers.modeling_gpt2 import GPT2LMHeadModel, GPT2Config, GPT2_PRETRAINED_MODEL_ARCHIVE_MAP


def _config_zero_init(config):
    configs_no_init = copy.deepcopy(config)
    for key in configs_no_init.__dict__.keys():
        if '_range' in key or '_std' in key:
            setattr(configs_no_init, key, 0.0)
    return configs_no_init

class CommonTestCases:

    class CommonModelTester(unittest.TestCase):

        model_tester = None
        all_model_classes = ()
        test_torchscript = True
        test_pruning = True
        test_resize_embeddings = True

        def test_initialization(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            configs_no_init = _config_zero_init(config)
            for model_class in self.all_model_classes:
                model = model_class(config=configs_no_init)
                for name, param in model.named_parameters():
                    if param.requires_grad:
                        self.assertIn(param.data.mean().item(), [0.0, 1.0],
                        msg="Parameter {} of model {} seems not properly initialized".format(name, model_class))

        def test_attention_outputs(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            for model_class in self.all_model_classes:
                config.output_attentions = True
                config.output_hidden_states = False
                model = model_class(config)
                model.eval()
                outputs = model(**inputs_dict)
                attentions = outputs[-1]
                self.assertEqual(model.config.output_attentions, True)
                self.assertEqual(model.config.output_hidden_states, False)
                self.assertEqual(len(attentions), self.model_tester.num_hidden_layers)
                self.assertListEqual(
                    list(attentions[0].shape[-3:]),
                    [self.model_tester.num_attention_heads,
                    self.model_tester.seq_length,
                    self.model_tester.key_len if hasattr(self.model_tester, 'key_len') else self.model_tester.seq_length])
                out_len = len(outputs)
                config.output_attentions = True
                config.output_hidden_states = True
                model = model_class(config)
                model.eval()
                outputs = model(**inputs_dict)
                self.assertEqual(out_len+1, len(outputs))
                self.assertEqual(model.config.output_attentions, True)
                self.assertEqual(model.config.output_hidden_states, True)

                attentions = outputs[-1]
                self.assertEqual(len(attentions), self.model_tester.num_hidden_layers)
                self.assertListEqual(
                    list(attentions[0].shape[-3:]),
                    [self.model_tester.num_attention_heads,
                    self.model_tester.seq_length,
                    self.model_tester.key_len if hasattr(self.model_tester, 'key_len') else self.model_tester.seq_length])

        def test_torchscript(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            self._create_and_check_torchscript(config, inputs_dict)

        def test_torchscript_output_attentions(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            config.output_attentions = True
            self._create_and_check_torchscript(config, inputs_dict)

        def test_torchscript_output_hidden_state(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            config.output_hidden_states = True
            self._create_and_check_torchscript(config, inputs_dict)

        def _create_and_check_torchscript(self, config, inputs_dict):
            if not self.test_torchscript:
                return

            configs_no_init = _config_zero_init(config)  # To be sure we have no Nan
            configs_no_init.torchscript = True
            for model_class in self.all_model_classes:
                model = model_class(config=configs_no_init)
                model.eval()
                inputs = inputs_dict['input_ids']  # Let's keep only input_ids

                try:
                    torch.jit.trace(model, inputs)
                except RuntimeError:
                    self.fail("Couldn't trace module.")

                try:
                    traced_gpt2 = torch.jit.trace(model, inputs)
                    torch.jit.save(traced_gpt2, "traced_model.pt")
                except RuntimeError:
                    self.fail("Couldn't save module.")

                try:
                    loaded_model = torch.jit.load("traced_model.pt")
                    os.remove("traced_model.pt")
                except ValueError:
                    self.fail("Couldn't load module.")

                model.eval()
                loaded_model.eval()

                model_params = model.parameters()
                loaded_model_params = loaded_model.parameters()

                models_equal = True
                for p1, p2 in zip(model_params, loaded_model_params):
                    if p1.data.ne(p2.data).sum() > 0:
                        models_equal = False

                self.assertTrue(models_equal)


        def test_headmasking(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            config.output_attentions = True
            config.output_hidden_states = True
            configs_no_init = _config_zero_init(config)  # To be sure we have no Nan
            for model_class in self.all_model_classes:
                model = model_class(config=configs_no_init)
                model.eval()
                head_mask = torch.ones(self.model_tester.num_hidden_layers, self.model_tester.num_attention_heads)
                head_mask[0, 0] = 0
                head_mask[-1, :-1] = 0
                head_mask.requires_grad_(requires_grad=True)
                inputs = inputs_dict.copy()
                inputs['head_mask'] = head_mask

                outputs = model(**inputs)
                output = sum(t.sum() for t in outputs[0])
                output = output.sum()
                output.backward()
                multihead_outputs = head_mask.grad

                attentions = outputs[-1]
                hidden_states = outputs[-2]

                self.assertIsNotNone(multihead_outputs)
                self.assertEqual(len(multihead_outputs), self.model_tester.num_hidden_layers)
                self.assertAlmostEqual(
                    attentions[0][..., 0, :, :].flatten().sum().item(), 0.0)
                self.assertNotEqual(
                    attentions[0][..., -1, :, :].flatten().sum().item(), 0.0)
                self.assertNotEqual(
                    attentions[1][..., 0, :, :].flatten().sum().item(), 0.0)
                self.assertAlmostEqual(
                    attentions[-1][..., -2, :, :].flatten().sum().item(), 0.0)
                self.assertNotEqual(
                    attentions[-1][..., -1, :, :].flatten().sum().item(), 0.0)


        def test_head_pruning(self):
            if not self.test_pruning:
                return

            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            for model_class in self.all_model_classes:
                config.output_attentions = True
                config.output_hidden_states = False
                model = model_class(config=config)
                model.eval()
                heads_to_prune = {0: list(range(1, self.model_tester.num_attention_heads)),
                                -1: [0]}
                model.prune_heads(heads_to_prune)
                outputs = model(**inputs_dict)

                attentions = outputs[-1]

                self.assertEqual(
                    attentions[0].shape[-3], 1)
                self.assertEqual(
                    attentions[1].shape[-3], self.model_tester.num_attention_heads)
                self.assertEqual(
                    attentions[-1].shape[-3], self.model_tester.num_attention_heads - 1)


        def test_hidden_states_output(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            for model_class in self.all_model_classes:
                config.output_hidden_states = True
                config.output_attentions = False
                model = model_class(config)
                model.eval()
                outputs = model(**inputs_dict)
                hidden_states = outputs[-1]
                self.assertEqual(model.config.output_attentions, False)
                self.assertEqual(model.config.output_hidden_states, True)
                self.assertEqual(len(hidden_states), self.model_tester.num_hidden_layers + 1)
                self.assertListEqual(
                    list(hidden_states[0].shape[-2:]),
                    [self.model_tester.seq_length, self.model_tester.hidden_size])

        def test_resize_tokens_embeddings(self):
            original_config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()
            if not self.test_resize_embeddings:
                return

            for model_class in self.all_model_classes:
                config = copy.deepcopy(original_config)
                model = model_class(config)

                model_vocab_size = config.vocab_size
                model_embed = model.resize_token_embeddings(model_vocab_size)
                cloned_embeddings = model_embed.weight.clone()
                model_embed = model.resize_token_embeddings(model_vocab_size + 10)
                self.assertEqual(model.config.vocab_size, model_vocab_size + 10)
                self.assertEqual(model_embed.weight.shape[0], cloned_embeddings.shape[0] + 10)
                model_embed = model.resize_token_embeddings(model_vocab_size - 15)
                self.assertEqual(model.config.vocab_size, model_vocab_size - 15)
                self.assertEqual(model_embed.weight.shape[0], cloned_embeddings.shape[0] - 15)
                models_equal = True
                for p1, p2 in zip(cloned_embeddings, model_embed.weight):
                    if p1.data.ne(p2.data).sum() > 0:
                        models_equal = False

                self.assertTrue(models_equal)

        def test_tie_model_weights(self):
            config, inputs_dict = self.model_tester.prepare_config_and_inputs_for_common()

            def check_same_values(layer_1, layer_2):
                equal = True
                for p1, p2 in zip(layer_1.weight, layer_2.weight):
                    if p1.data.ne(p2.data).sum() > 0:
                        equal = False
                return equal

            for model_class in self.all_model_classes:
                if not hasattr(model_class, 'tie_weights'):
                    continue

                config.torchscript = True
                model_not_tied = model_class(config)
                params_not_tied = list(model_not_tied.parameters())

                config_tied = copy.deepcopy(config)
                config_tied.torchscript = False
                model_tied = model_class(config_tied)
                params_tied = list(model_tied.parameters())
                self.assertGreater(len(params_not_tied), len(params_tied))
                model_tied.resize_token_embeddings(config.vocab_size + 10)
                params_tied_2 = list(model_tied.parameters())
                self.assertGreater(len(params_not_tied), len(params_tied))
                self.assertEqual(len(params_tied_2), len(params_tied))


    class GPTModelTester(CommonModelTester):

        def __init__(self,
                        parent,
                        batch_size=13,
                        seq_length=7,
                        is_training=True,
                        use_position_ids=True,
                        use_token_type_ids=True,
                        use_labels=True,
                        vocab_size=99,
                        n_positions=33,
                        hidden_size=32,
                        num_hidden_layers=5,
                        num_attention_heads=4,
                        n_choices=3,
                        type_sequence_label_size=2,
                        initializer_range=0.02,
                        num_labels=3,
                        scope=None,
                        config_class=None,
                        base_model_class=None,
                        lm_head_model_class=None,
                        double_head_model_class=None,
                        ):
            self.parent = parent
            self.batch_size = batch_size
            self.seq_length = seq_length
            self.is_training = is_training
            self.use_position_ids = use_position_ids
            self.use_token_type_ids = use_token_type_ids
            self.use_labels = use_labels
            self.vocab_size = vocab_size
            self.n_positions = n_positions
            self.hidden_size = hidden_size
            self.num_hidden_layers = num_hidden_layers
            self.num_attention_heads = num_attention_heads
            self.n_choices = n_choices
            self.type_sequence_label_size = type_sequence_label_size
            self.initializer_range = initializer_range
            self.num_labels = num_labels
            self.scope = scope
            self.config_class = config_class
            self.base_model_class = base_model_class
            self.lm_head_model_class = lm_head_model_class
            self.double_head_model_class = double_head_model_class
            self.all_model_classes = (base_model_class, lm_head_model_class, double_head_model_class)

        def prepare_config_and_inputs(self):
            total_num_tokens = self.vocab_size
            input_ids = ids_tensor([self.batch_size, self.n_choices, self.seq_length], total_num_tokens)

            position_ids = None
            if self.use_position_ids:
                position_ids = ids_tensor([self.batch_size, self.n_choices, self.seq_length], self.n_positions)

            token_type_ids = None
            if self.use_token_type_ids:
                total_voc = self.vocab_size
                token_type_ids = ids_tensor([self.batch_size, self.n_choices, self.seq_length], total_voc)

            mc_labels = None
            lm_labels = None
            mc_token_ids = None
            if self.use_labels:
                mc_labels = ids_tensor([self.batch_size], self.type_sequence_label_size)
                lm_labels = ids_tensor([self.batch_size, self.n_choices, self.seq_length], self.num_labels)
                mc_token_ids = ids_tensor([self.batch_size, self.n_choices], self.seq_length)

            config = self.config_class(
                vocab_size_or_config_json_file=self.vocab_size,
                n_positions=self.n_positions,
                n_embd=self.hidden_size,
                n_layer=self.num_hidden_layers,
                n_head=self.num_attention_heads,
                initializer_range=self.initializer_range)

            return (config, input_ids, token_type_ids, position_ids,
                    mc_labels, lm_labels, mc_token_ids)

        def create_and_check_base_model(self, config, input_ids, token_type_ids, position_ids,
                                mc_labels, lm_labels, mc_token_ids):
            model = self.base_model_class(config)
            model.eval()

            outputs = model(input_ids, position_ids, token_type_ids)
            outputs = model(input_ids, position_ids)
            outputs = model(input_ids)

            hidden_state = outputs[0]
            self.parent.assertListEqual(
                list(hidden_state.size()),
                [self.batch_size, self.n_choices, self.seq_length, self.hidden_size])


        def create_and_check_lm_head(self, config, input_ids, token_type_ids, position_ids,
                                        mc_labels, lm_labels, mc_token_ids):
            model = self.lm_head_model_class(config)
            model.eval()
            outputs = model(input_ids, position_ids, token_type_ids, lm_labels)
            loss, lm_logits = outputs[:2]

            total_voc = self.vocab_size
            self.parent.assertListEqual(
                list(lm_logits.size()),
                [self.batch_size, self.n_choices, self.seq_length, total_voc])
            self.parent.assertListEqual(
                list(loss.size()),
                [])

        def create_and_check_presents(self, config, input_ids, token_type_ids, position_ids,
                                        mc_labels, lm_labels, mc_token_ids):
            for model_class in self.all_model_classes:
                model = model_class(config)
                model.eval()
                outputs = model(input_ids)
                presents = outputs[-1]
                self.parent.assertEqual(self.num_hidden_layers, len(presents))
                self.parent.assertListEqual(
                    list(presents[0].size()),
                    [2, self.batch_size * self.n_choices, self.num_attention_heads,
                        self.seq_length, self.hidden_size // self.num_attention_heads])

        def create_and_check_double_heads(self, config, input_ids, token_type_ids, position_ids,
                                        mc_labels, lm_labels, mc_token_ids):
            model = self.double_head_model_class(config)
            model.eval()
            outputs = model(input_ids, mc_token_ids, lm_labels=lm_labels, mc_labels=mc_labels,
                            token_type_ids=token_type_ids, position_ids=position_ids)
            lm_loss, mc_loss, lm_logits, mc_logits = outputs[:4]
            loss = [lm_loss, mc_loss]

            total_voc = self.vocab_size
            self.parent.assertListEqual(
                list(lm_logits.size()),
                [self.batch_size, self.n_choices, self.seq_length, total_voc])
            self.parent.assertListEqual(
                list(mc_logits.size()),
                [self.batch_size, self.n_choices])
            self.parent.assertListEqual(
                [list(l.size()) for l in loss],
                [[], []])

        def create_and_check_model_from_pretrained(self):
            cache_dir = "/tmp/pytorch_transformers_test/"
            for model_name in list(self.base_model_class.pretrained_model_archive_map.keys())[:1]:
                model = self.base_model_class.from_pretrained(model_name, cache_dir=cache_dir)
                shutil.rmtree(cache_dir)
                self.parent.assertIsNotNone(model)

        def prepare_config_and_inputs_for_common(self):
            config_and_inputs = self.prepare_config_and_inputs()
            (config, input_ids, token_type_ids, position_ids,
                mc_labels, lm_labels, mc_token_ids) = config_and_inputs
            inputs_dict = {'input_ids': input_ids}
            return config, inputs_dict

        def run_common_tests(self, test_presents=False):
            config_and_inputs = self.prepare_config_and_inputs()
            self.create_and_check_base_model(*config_and_inputs)

            config_and_inputs = self.prepare_config_and_inputs()
            self.create_and_check_lm_head(*config_and_inputs)

            config_and_inputs = self.prepare_config_and_inputs()
            self.create_and_check_double_heads(*config_and_inputs)

            if test_presents:
                config_and_inputs = self.prepare_config_and_inputs()
                self.create_and_check_presents(*config_and_inputs)

        def run_slow_tests(self):
            self.create_and_check_model_from_pretrained()


class ConfigTester(object):
    def __init__(self, parent, config_class=None, **kwargs):
        self.parent = parent
        self.config_class = config_class
        self.inputs_dict = kwargs

    def create_and_test_config_common_properties(self):
        config = self.config_class(**self.inputs_dict)
        self.parent.assertTrue(hasattr(config, 'vocab_size'))
        self.parent.assertTrue(hasattr(config, 'hidden_size'))
        self.parent.assertTrue(hasattr(config, 'num_attention_heads'))
        self.parent.assertTrue(hasattr(config, 'num_hidden_layers'))

    def create_and_test_config_to_json_string(self):
        config = self.config_class(**self.inputs_dict)
        obj = json.loads(config.to_json_string())
        for key, value in self.inputs_dict.items():
            self.parent.assertEqual(obj[key], value)

    def create_and_test_config_to_json_file(self):
        config_first = self.config_class(**self.inputs_dict)
        json_file_path = "/tmp/config.json"
        config_first.to_json_file(json_file_path)
        config_second = self.config_class.from_json_file(json_file_path)
        os.remove(json_file_path)
        self.parent.assertEqual(config_second.to_dict(), config_first.to_dict())

    def run_common_tests(self):
        self.create_and_test_config_common_properties()
        self.create_and_test_config_to_json_string()
        self.create_and_test_config_to_json_file()




def ids_tensor(shape, vocab_size, rng=None, name=None):
    """Creates a random int32 tensor of the shape within the vocab size."""
    if rng is None:
        rng = random.Random()

    total_dims = 1
    for dim in shape:
        total_dims *= dim

    values = []
    for _ in range(total_dims):
        values.append(rng.randint(0, vocab_size - 1))

    return torch.tensor(data=values, dtype=torch.long).view(shape).contiguous()


class ModelUtilsTest(unittest.TestCase):
    def test_model_from_pretrained(self):
        logging.basicConfig(level=logging.INFO)
        for model_name in list(BERT_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            config = BertConfig.from_pretrained(model_name)
            self.assertIsNotNone(config)
            self.assertIsInstance(config, PretrainedConfig)

            model = BertModel.from_pretrained(model_name)
            model, loading_info = BertModel.from_pretrained(model_name, output_loading_info=True)
            self.assertIsNotNone(model)
            self.assertIsInstance(model, PreTrainedModel)
            for value in loading_info.values():
                self.assertEqual(len(value), 0)

            config = BertConfig.from_pretrained(model_name, output_attentions=True, output_hidden_states=True)
            model = BertModel.from_pretrained(model_name, output_attentions=True, output_hidden_states=True)
            self.assertEqual(model.config.output_attentions, True)
            self.assertEqual(model.config.output_hidden_states, True)
            self.assertEqual(model.config, config)


if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_gpt2_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import pytest


from pytorch_transformers import (GPT2Config, GPT2Model,
                                  GPT2LMHeadModel, GPT2DoubleHeadsModel)

from .modeling_common_test import CommonTestCases, ConfigTester

class GPT2ModelTest(unittest.TestCase):

    def test_config(self):
        config_tester = ConfigTester(self, config_class=GPT2Config, n_embd=37)
        config_tester.run_common_tests()

    def test_model(self):
        model_tester = CommonTestCases.GPTModelTester(self, config_class=GPT2Config, base_model_class=GPT2Model,
                                            lm_head_model_class=GPT2LMHeadModel,
                                            double_head_model_class=GPT2DoubleHeadsModel)
        model_tester.run_common_tests(test_presents=True)

    @pytest.mark.slow
    def test_pretrained(self):
        model_tester = CommonTestCases.GPTModelTester(self, config_class=GPT2Config, base_model_class=GPT2Model,
                                            lm_head_model_class=GPT2LMHeadModel,
                                            double_head_model_class=GPT2DoubleHeadsModel)
        model_tester.run_slow_tests()

if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_openai_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import pytest


from pytorch_transformers import (OpenAIGPTConfig, OpenAIGPTModel,
                                     OpenAIGPTLMHeadModel, OpenAIGPTDoubleHeadsModel)

from .modeling_common_test import CommonTestCases, ConfigTester

class OpenAIModelTest(unittest.TestCase):

    def test_config(self):
        config_tester = ConfigTester(self, config_class=OpenAIGPTConfig, n_embd=37)
        config_tester.run_common_tests()

    def test_model(self):
        model_tester = CommonTestCases.GPTModelTester(self, config_class=OpenAIGPTConfig, base_model_class=OpenAIGPTModel,
                                           lm_head_model_class=OpenAIGPTLMHeadModel,
                                           double_head_model_class=OpenAIGPTDoubleHeadsModel)
        model_tester.run_common_tests(test_presents=False)

    @pytest.mark.slow
    def test_pretrained(self):
        model_tester = CommonTestCases.GPTModelTester(self, config_class=OpenAIGPTConfig, base_model_class=OpenAIGPTModel,
                                           lm_head_model_class=OpenAIGPTLMHeadModel,
                                           double_head_model_class=OpenAIGPTDoubleHeadsModel)
        model_tester.run_slow_tests()

if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_transfo_xl_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import os
import unittest
import json
import random
import shutil
import pytest

import torch

from pytorch_transformers import (TransfoXLConfig, TransfoXLModel, TransfoXLLMHeadModel)
from pytorch_transformers.modeling_transfo_xl import TRANSFO_XL_PRETRAINED_MODEL_ARCHIVE_MAP

from .modeling_common_test import ConfigTester, CommonTestCases, ids_tensor

class TransfoXLModelTest(CommonTestCases.CommonModelTester):

    all_model_classes = (TransfoXLModel, TransfoXLLMHeadModel)
    test_pruning = False
    test_torchscript = False
    test_resize_embeddings = False

    class TransfoXLModelTester(object):

        def __init__(self,
                     parent,
                     batch_size=13,
                     seq_length=7,
                     mem_len=30,
                     clamp_len=15,
                     is_training=True,
                     use_labels=True,
                     vocab_size=99,
                     cutoffs=[10, 50, 80],
                     hidden_size=32,
                     d_embed=32,
                     num_attention_heads=4,
                     d_head=8,
                     d_inner=128,
                     div_val=2,
                     num_hidden_layers=5,
                     scope=None,
                     seed=1,
                     ):
            self.parent = parent
            self.batch_size = batch_size
            self.seq_length = seq_length
            self.mem_len = mem_len
            self.key_len = seq_length + mem_len
            self.clamp_len = clamp_len
            self.is_training = is_training
            self.use_labels = use_labels
            self.vocab_size = vocab_size
            self.cutoffs = cutoffs
            self.hidden_size = hidden_size
            self.d_embed = d_embed
            self.num_attention_heads = num_attention_heads
            self.d_head = d_head
            self.d_inner = d_inner
            self.div_val = div_val
            self.num_hidden_layers = num_hidden_layers
            self.scope = scope
            self.seed = seed

        def prepare_config_and_inputs(self):
            input_ids_1 = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)
            input_ids_2 = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)

            lm_labels = None
            if self.use_labels:
                lm_labels = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)

            config = TransfoXLConfig(
                vocab_size_or_config_json_file=self.vocab_size,
                mem_len=self.mem_len,
                clamp_len=self.clamp_len,
                cutoffs=self.cutoffs,
                d_model=self.hidden_size,
                d_embed=self.d_embed,
                n_head=self.num_attention_heads,
                d_head=self.d_head,
                d_inner=self.d_inner,
                div_val=self.div_val,
                n_layer=self.num_hidden_layers)

            return (config, input_ids_1, input_ids_2, lm_labels)

        def set_seed(self):
            random.seed(self.seed)
            torch.manual_seed(self.seed)

        def create_transfo_xl_model(self, config, input_ids_1, input_ids_2, lm_labels):
            model = TransfoXLModel(config)
            model.eval()

            hidden_states_1, mems_1 = model(input_ids_1)
            hidden_states_2, mems_2 = model(input_ids_2, mems_1)
            outputs = {
                "hidden_states_1": hidden_states_1,
                "mems_1": mems_1,
                "hidden_states_2": hidden_states_2,
                "mems_2": mems_2,
            }
            return outputs

        def check_transfo_xl_model_output(self, result):
            self.parent.assertListEqual(
                list(result["hidden_states_1"].size()),
                [self.batch_size, self.seq_length, self.hidden_size])
            self.parent.assertListEqual(
                list(result["hidden_states_2"].size()),
                [self.batch_size, self.seq_length, self.hidden_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_1"]),
                [[self.mem_len, self.batch_size, self.hidden_size]] * self.num_hidden_layers)
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_2"]),
                [[self.mem_len, self.batch_size, self.hidden_size]] * self.num_hidden_layers)


        def create_transfo_xl_lm_head(self, config, input_ids_1, input_ids_2, lm_labels):
            model = TransfoXLLMHeadModel(config)
            model.eval()

            lm_logits_1, mems_1 = model(input_ids_1)
            loss_1, _, mems_1 = model(input_ids_1, labels=lm_labels)
            lm_logits_2, mems_2 = model(input_ids_2, mems=mems_1)
            loss_2, _, mems_2 = model(input_ids_2, labels=lm_labels, mems=mems_1)

            outputs = {
                "loss_1": loss_1,
                "mems_1": mems_1,
                "lm_logits_1": lm_logits_1,
                "loss_2": loss_2,
                "mems_2": mems_2,
                "lm_logits_2": lm_logits_2,
            }
            return outputs

        def check_transfo_xl_lm_head_output(self, result):
            self.parent.assertListEqual(
                list(result["loss_1"].size()),
                [self.batch_size, self.seq_length])
            self.parent.assertListEqual(
                list(result["lm_logits_1"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_1"]),
                [[self.mem_len, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

            self.parent.assertListEqual(
                list(result["loss_2"].size()),
                [self.batch_size, self.seq_length])
            self.parent.assertListEqual(
                list(result["lm_logits_2"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_2"]),
                [[self.mem_len, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

        def prepare_config_and_inputs_for_common(self):
            config_and_inputs = self.prepare_config_and_inputs()
            (config, input_ids_1, input_ids_2, lm_labels) = config_and_inputs
            inputs_dict = {'input_ids': input_ids_1}
            return config, inputs_dict


    def setUp(self):
        self.model_tester = TransfoXLModelTest.TransfoXLModelTester(self)
        self.config_tester = ConfigTester(self, config_class=TransfoXLConfig, d_embed=37)

    def test_config(self):
        self.config_tester.run_common_tests()

    def test_transfo_xl_model(self):
        self.model_tester.set_seed()
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        output_result = self.model_tester.create_transfo_xl_model(*config_and_inputs)
        self.model_tester.check_transfo_xl_model_output(output_result)

    def test_transfo_xl_lm_head(self):
        self.model_tester.set_seed()
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        output_result = self.model_tester.create_transfo_xl_lm_head(*config_and_inputs)
        self.model_tester.check_transfo_xl_lm_head_output(output_result)

    @pytest.mark.slow
    def test_model_from_pretrained(self):
        cache_dir = "/tmp/pytorch_transformers_test/"
        for model_name in list(TRANSFO_XL_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            model = TransfoXLModel.from_pretrained(model_name, cache_dir=cache_dir)
            shutil.rmtree(cache_dir)
            self.assertIsNotNone(model)


if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_xlm_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import shutil
import pytest

from pytorch_transformers import (XLMConfig, XLMModel, XLMWithLMHeadModel, XLMForQuestionAnswering, XLMForSequenceClassification)
from pytorch_transformers.modeling_xlm import XLM_PRETRAINED_MODEL_ARCHIVE_MAP

from .modeling_common_test import (CommonTestCases, ConfigTester, ids_tensor)


class XLMModelTest(CommonTestCases.CommonModelTester):

    all_model_classes = (XLMModel, XLMWithLMHeadModel,  
                         XLMForQuestionAnswering, XLMForSequenceClassification) 

    class XLMModelTester(object):

        def __init__(self,
                     parent,
                     batch_size=13,
                     seq_length=7,
                     is_training=True,
                     use_input_lengths=True,
                     use_token_type_ids=True,
                     use_labels=True,
                     gelu_activation=True,
                     sinusoidal_embeddings=False,
                     causal=False,
                     asm=False,
                     n_langs=2,
                     vocab_size=99,
                     n_special=0,
                     hidden_size=32,
                     num_hidden_layers=5,
                     num_attention_heads=4,
                     hidden_dropout_prob=0.1,
                     attention_probs_dropout_prob=0.1,
                     max_position_embeddings=512,
                     type_vocab_size=16,
                     type_sequence_label_size=2,
                     initializer_range=0.02,
                     num_labels=3,
                     num_choices=4,
                     summary_type="last",
                     use_proj=True,
                     scope=None,
                    ):
            self.parent = parent
            self.batch_size = batch_size
            self.seq_length = seq_length
            self.is_training = is_training
            self.use_input_lengths = use_input_lengths
            self.use_token_type_ids = use_token_type_ids
            self.use_labels = use_labels
            self.gelu_activation = gelu_activation
            self.sinusoidal_embeddings = sinusoidal_embeddings
            self.asm = asm
            self.n_langs = n_langs
            self.vocab_size = vocab_size
            self.n_special = n_special
            self.summary_type = summary_type
            self.causal = causal
            self.use_proj = use_proj
            self.hidden_size = hidden_size
            self.num_hidden_layers = num_hidden_layers
            self.num_attention_heads = num_attention_heads
            self.hidden_dropout_prob = hidden_dropout_prob
            self.attention_probs_dropout_prob = attention_probs_dropout_prob
            self.max_position_embeddings = max_position_embeddings
            self.n_langs = n_langs
            self.type_sequence_label_size = type_sequence_label_size
            self.initializer_range = initializer_range
            self.summary_type = summary_type
            self.num_labels = num_labels
            self.num_choices = num_choices
            self.scope = scope

        def prepare_config_and_inputs(self):
            input_ids = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)
            input_mask = ids_tensor([self.batch_size, self.seq_length], 2).float()

            input_lengths = None
            if self.use_input_lengths:
                input_lengths = ids_tensor([self.batch_size], vocab_size=2) + self.seq_length - 2  # small variation of seq_length

            token_type_ids = None
            if self.use_token_type_ids:
                token_type_ids = ids_tensor([self.batch_size, self.seq_length], self.n_langs)

            sequence_labels = None
            token_labels = None
            is_impossible_labels = None
            if self.use_labels:
                sequence_labels = ids_tensor([self.batch_size], self.type_sequence_label_size)
                token_labels = ids_tensor([self.batch_size, self.seq_length], self.num_labels)
                is_impossible_labels = ids_tensor([self.batch_size], 2).float()

            config = XLMConfig(
                 vocab_size_or_config_json_file=self.vocab_size,
                 n_special=self.n_special,
                 emb_dim=self.hidden_size,
                 n_layers=self.num_hidden_layers,
                 n_heads=self.num_attention_heads,
                 dropout=self.hidden_dropout_prob,
                 attention_dropout=self.attention_probs_dropout_prob,
                 gelu_activation=self.gelu_activation,
                 sinusoidal_embeddings=self.sinusoidal_embeddings,
                 asm=self.asm,
                 causal=self.causal,
                 n_langs=self.n_langs,
                 max_position_embeddings=self.max_position_embeddings,
                 initializer_range=self.initializer_range,
                 summary_type=self.summary_type,
                 use_proj=self.use_proj)

            return config, input_ids, token_type_ids, input_lengths, sequence_labels, token_labels, is_impossible_labels, input_mask

        def check_loss_output(self, result):
            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])

        def create_and_check_xlm_model(self, config, input_ids, token_type_ids, input_lengths, sequence_labels, token_labels, is_impossible_labels, input_mask):
            model = XLMModel(config=config)
            model.eval()
            outputs = model(input_ids, lengths=input_lengths, langs=token_type_ids)
            outputs = model(input_ids, langs=token_type_ids)
            outputs = model(input_ids)
            sequence_output = outputs[0]
            result = {
                "sequence_output": sequence_output,
            }
            self.parent.assertListEqual(
                list(result["sequence_output"].size()),
                [self.batch_size, self.seq_length, self.hidden_size])


        def create_and_check_xlm_lm_head(self, config, input_ids, token_type_ids, input_lengths, sequence_labels, token_labels, is_impossible_labels, input_mask):
            model = XLMWithLMHeadModel(config)
            model.eval()

            loss, logits = model(input_ids, token_type_ids=token_type_ids, labels=token_labels)

            result = {
                "loss": loss,
                "logits": logits,
            }

            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])
            self.parent.assertListEqual(
                list(result["logits"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])


        def create_and_check_xlm_qa(self, config, input_ids, token_type_ids, input_lengths, sequence_labels, token_labels, is_impossible_labels, input_mask):
            model = XLMForQuestionAnswering(config)
            model.eval()

            outputs = model(input_ids)
            start_top_log_probs, start_top_index, end_top_log_probs, end_top_index, cls_logits, mems = outputs

            outputs = model(input_ids, start_positions=sequence_labels,
                                         end_positions=sequence_labels,
                                         cls_index=sequence_labels,
                                         is_impossible=is_impossible_labels,
                                         p_mask=input_mask)

            outputs = model(input_ids, start_positions=sequence_labels,
                                         end_positions=sequence_labels,
                                         cls_index=sequence_labels,
                                         is_impossible=is_impossible_labels)

            (total_loss,) = outputs

            outputs = model(input_ids, start_positions=sequence_labels,
                                         end_positions=sequence_labels)

            (total_loss,) = outputs

            result = {
                "loss": total_loss,
                "start_top_log_probs": start_top_log_probs,
                "start_top_index": start_top_index,
                "end_top_log_probs": end_top_log_probs,
                "end_top_index": end_top_index,
                "cls_logits": cls_logits,
            }

            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])
            self.parent.assertListEqual(
                list(result["start_top_log_probs"].size()),
                [self.batch_size, model.config.start_n_top])
            self.parent.assertListEqual(
                list(result["start_top_index"].size()),
                [self.batch_size, model.config.start_n_top])
            self.parent.assertListEqual(
                list(result["end_top_log_probs"].size()),
                [self.batch_size, model.config.start_n_top * model.config.end_n_top])
            self.parent.assertListEqual(
                list(result["end_top_index"].size()),
                [self.batch_size, model.config.start_n_top * model.config.end_n_top])
            self.parent.assertListEqual(
                list(result["cls_logits"].size()),
                [self.batch_size])


        def create_and_check_xlm_sequence_classif(self, config, input_ids, token_type_ids, input_lengths, sequence_labels, token_labels, is_impossible_labels, input_mask):
            model = XLMForSequenceClassification(config)
            model.eval()

            (logits,) = model(input_ids)
            loss, logits = model(input_ids, labels=sequence_labels)

            result = {
                "loss": loss,
                "logits": logits,
            }

            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])
            self.parent.assertListEqual(
                list(result["logits"].size()),
                [self.batch_size, self.type_sequence_label_size])


        def prepare_config_and_inputs_for_common(self):
            config_and_inputs = self.prepare_config_and_inputs()
            (config, input_ids, token_type_ids, input_lengths,
             sequence_labels, token_labels, is_impossible_labels, input_mask) = config_and_inputs
            inputs_dict = {'input_ids': input_ids, 'token_type_ids': token_type_ids, 'lengths': input_lengths}
            return config, inputs_dict

    def setUp(self):
        self.model_tester = XLMModelTest.XLMModelTester(self)
        self.config_tester = ConfigTester(self, config_class=XLMConfig, emb_dim=37)

    def test_config(self):
        self.config_tester.run_common_tests()

    def test_xlm_model(self):
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_xlm_model(*config_and_inputs)

    @pytest.mark.slow
    def test_model_from_pretrained(self):
        cache_dir = "/tmp/pytorch_transformers_test/"
        for model_name in list(XLM_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            model = XLMModel.from_pretrained(model_name, cache_dir=cache_dir)
            shutil.rmtree(cache_dir)
            self.assertIsNotNone(model)


if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/modeling_xlnet_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import os
import unittest
import json
import random
import shutil
import pytest

import torch

from pytorch_transformers import (XLNetConfig, XLNetModel, XLNetLMHeadModel, XLNetForSequenceClassification, XLNetForQuestionAnswering)
from pytorch_transformers.modeling_xlnet import XLNET_PRETRAINED_MODEL_ARCHIVE_MAP

from .modeling_common_test import ConfigTester, CommonTestCases, ids_tensor

class XLNetModelTest(CommonTestCases.CommonModelTester):

    all_model_classes=(XLNetModel, XLNetLMHeadModel,
                    XLNetForSequenceClassification, XLNetForQuestionAnswering)
    test_pruning = False

    class XLNetModelTester(object):

        def __init__(self,
                     parent,
                     batch_size=13,
                     seq_length=7,
                     mem_len=10,
                     clamp_len=-1,
                     reuse_len=15,
                     is_training=True,
                     use_labels=True,
                     vocab_size=99,
                     cutoffs=[10, 50, 80],
                     hidden_size=32,
                     num_attention_heads=4,
                     d_inner=128,
                     num_hidden_layers=5,
                     max_position_embeddings=10,
                     type_sequence_label_size=2,
                     untie_r=True,
                     bi_data=False,
                     same_length=False,
                     initializer_range=0.05,
                     seed=1,
                     type_vocab_size=2,
            ):
            self.parent = parent
            self.batch_size = batch_size
            self.seq_length = seq_length
            self.mem_len = mem_len
            self.clamp_len = clamp_len
            self.reuse_len = reuse_len
            self.is_training = is_training
            self.use_labels = use_labels
            self.vocab_size = vocab_size
            self.cutoffs = cutoffs
            self.hidden_size = hidden_size
            self.num_attention_heads = num_attention_heads
            self.d_inner = d_inner
            self.num_hidden_layers = num_hidden_layers
            self.max_position_embeddings = max_position_embeddings
            self.bi_data = bi_data
            self.untie_r = untie_r
            self.same_length = same_length
            self.initializer_range = initializer_range
            self.seed = seed
            self.type_vocab_size = type_vocab_size
            self.type_sequence_label_size = type_sequence_label_size

        def prepare_config_and_inputs(self):
            input_ids_1 = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)
            input_ids_2 = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)
            segment_ids = ids_tensor([self.batch_size, self.seq_length], self.type_vocab_size)
            input_mask = ids_tensor([self.batch_size, self.seq_length], 2).float()

            input_ids_q = ids_tensor([self.batch_size, self.seq_length + 1], self.vocab_size)
            perm_mask = torch.zeros(self.batch_size, self.seq_length + 1, self.seq_length + 1, dtype=torch.float)
            perm_mask[:, :, -1] = 1.0  # Previous tokens don't see last token
            target_mapping = torch.zeros(self.batch_size, 1, self.seq_length + 1, dtype=torch.float)
            target_mapping[:, 0, -1] = 1.0  # predict last token

            sequence_labels = None
            lm_labels = None
            is_impossible_labels = None
            if self.use_labels:
                lm_labels = ids_tensor([self.batch_size, self.seq_length], self.vocab_size)
                sequence_labels = ids_tensor([self.batch_size], self.type_sequence_label_size)
                is_impossible_labels = ids_tensor([self.batch_size], 2).float()

            config = XLNetConfig(
                vocab_size_or_config_json_file=self.vocab_size,
                d_model=self.hidden_size,
                n_head=self.num_attention_heads,
                d_inner=self.d_inner,
                n_layer=self.num_hidden_layers,
                untie_r=self.untie_r,
                max_position_embeddings=self.max_position_embeddings,
                mem_len=self.mem_len,
                clamp_len=self.clamp_len,
                same_length=self.same_length,
                reuse_len=self.reuse_len,
                bi_data=self.bi_data,
                initializer_range=self.initializer_range,
                num_labels=self.type_sequence_label_size)

            return (config, input_ids_1, input_ids_2, input_ids_q, perm_mask, input_mask,
                    target_mapping, segment_ids, lm_labels, sequence_labels, is_impossible_labels)

        def set_seed(self):
            random.seed(self.seed)
            torch.manual_seed(self.seed)

        def create_and_check_xlnet_base_model(self, config, input_ids_1, input_ids_2, input_ids_q, perm_mask, input_mask,
                target_mapping, segment_ids, lm_labels, sequence_labels, is_impossible_labels):
            model = XLNetModel(config)
            model.eval()

            _, _ = model(input_ids_1, input_mask=input_mask)
            _, _ = model(input_ids_1, attention_mask=input_mask)
            _, _ = model(input_ids_1, token_type_ids=segment_ids)
            outputs, mems_1 = model(input_ids_1)

            result = {
                "mems_1": mems_1,
                "outputs": outputs,
            }

            self.parent.assertListEqual(
                list(result["outputs"].size()),
                [self.batch_size, self.seq_length, self.hidden_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_1"]),
                [[self.seq_length, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

        def create_and_check_xlnet_lm_head(self, config, input_ids_1, input_ids_2, input_ids_q, perm_mask, input_mask,
                target_mapping, segment_ids, lm_labels, sequence_labels, is_impossible_labels):
            model = XLNetLMHeadModel(config)
            model.eval()

            loss_1, all_logits_1, mems_1 = model(input_ids_1, token_type_ids=segment_ids, labels=lm_labels)

            loss_2, all_logits_2, mems_2 = model(input_ids_2, token_type_ids=segment_ids, labels=lm_labels, mems=mems_1)

            logits, _ = model(input_ids_q, perm_mask=perm_mask, target_mapping=target_mapping)

            result = {
                "loss_1": loss_1,
                "mems_1": mems_1,
                "all_logits_1": all_logits_1,
                "loss_2": loss_2,
                "mems_2": mems_2,
                "all_logits_2": all_logits_2,
            }

            self.parent.assertListEqual(
                list(result["loss_1"].size()),
                [])
            self.parent.assertListEqual(
                list(result["all_logits_1"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_1"]),
                [[self.seq_length, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

            self.parent.assertListEqual(
                list(result["loss_2"].size()),
                [])
            self.parent.assertListEqual(
                list(result["all_logits_2"].size()),
                [self.batch_size, self.seq_length, self.vocab_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_2"]),
                [[self.mem_len, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

        def create_and_check_xlnet_qa(self, config, input_ids_1, input_ids_2, input_ids_q, perm_mask, input_mask,
                target_mapping, segment_ids, lm_labels, sequence_labels, is_impossible_labels):
            model = XLNetForQuestionAnswering(config)
            model.eval()

            outputs = model(input_ids_1)
            start_top_log_probs, start_top_index, end_top_log_probs, end_top_index, cls_logits, mems = outputs

            outputs = model(input_ids_1, start_positions=sequence_labels,
                                         end_positions=sequence_labels,
                                         cls_index=sequence_labels,
                                         is_impossible=is_impossible_labels,
                                         p_mask=input_mask)

            outputs = model(input_ids_1, start_positions=sequence_labels,
                                         end_positions=sequence_labels,
                                         cls_index=sequence_labels,
                                         is_impossible=is_impossible_labels)

            total_loss, mems = outputs

            outputs = model(input_ids_1, start_positions=sequence_labels,
                                         end_positions=sequence_labels)

            total_loss, mems = outputs

            result = {
                "loss": total_loss,
                "start_top_log_probs": start_top_log_probs,
                "start_top_index": start_top_index,
                "end_top_log_probs": end_top_log_probs,
                "end_top_index": end_top_index,
                "cls_logits": cls_logits,
                "mems": mems,
            }

            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])
            self.parent.assertListEqual(
                list(result["start_top_log_probs"].size()),
                [self.batch_size, model.config.start_n_top])
            self.parent.assertListEqual(
                list(result["start_top_index"].size()),
                [self.batch_size, model.config.start_n_top])
            self.parent.assertListEqual(
                list(result["end_top_log_probs"].size()),
                [self.batch_size, model.config.start_n_top * model.config.end_n_top])
            self.parent.assertListEqual(
                list(result["end_top_index"].size()),
                [self.batch_size, model.config.start_n_top * model.config.end_n_top])
            self.parent.assertListEqual(
                list(result["cls_logits"].size()),
                [self.batch_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems"]),
                [[self.seq_length, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

        def create_and_check_xlnet_sequence_classif(self, config, input_ids_1, input_ids_2, input_ids_q, perm_mask, input_mask,
                target_mapping, segment_ids, lm_labels, sequence_labels, is_impossible_labels):
            model = XLNetForSequenceClassification(config)
            model.eval()

            logits, mems_1 = model(input_ids_1)
            loss, logits, mems_1 = model(input_ids_1, labels=sequence_labels)

            result = {
                "loss": loss,
                "mems_1": mems_1,
                "logits": logits,
            }

            self.parent.assertListEqual(
                list(result["loss"].size()),
                [])
            self.parent.assertListEqual(
                list(result["logits"].size()),
                [self.batch_size, self.type_sequence_label_size])
            self.parent.assertListEqual(
                list(list(mem.size()) for mem in result["mems_1"]),
                [[self.seq_length, self.batch_size, self.hidden_size]] * self.num_hidden_layers)

        def prepare_config_and_inputs_for_common(self):
            config_and_inputs = self.prepare_config_and_inputs()
            (config, input_ids_1, input_ids_2, input_ids_q, perm_mask, input_mask,
                target_mapping, segment_ids, lm_labels,
                sequence_labels, is_impossible_labels) = config_and_inputs
            inputs_dict = {'input_ids': input_ids_1}
            return config, inputs_dict


    def setUp(self):
        self.model_tester = XLNetModelTest.XLNetModelTester(self)
        self.config_tester = ConfigTester(self, config_class=XLNetConfig, d_inner=37)

    def test_config(self):
        self.config_tester.run_common_tests()

    def test_xlnet_base_model(self):
        self.model_tester.set_seed()
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_xlnet_base_model(*config_and_inputs)

    def test_xlnet_lm_head(self):
        self.model_tester.set_seed()
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_xlnet_lm_head(*config_and_inputs) 

    def test_xlnet_sequence_classif(self):
        self.model_tester.set_seed()
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_xlnet_sequence_classif(*config_and_inputs)

    def test_xlnet_qa(self):
        self.model_tester.set_seed()
        config_and_inputs = self.model_tester.prepare_config_and_inputs()
        self.model_tester.create_and_check_xlnet_qa(*config_and_inputs)

    @pytest.mark.slow
    def test_model_from_pretrained(self):
        cache_dir = "/tmp/pytorch_transformers_test/"
        for model_name in list(XLNET_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            model = XLNetModel.from_pretrained(model_name, cache_dir=cache_dir)
            shutil.rmtree(cache_dir)
            self.assertIsNotNone(model)


if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/optimization_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import os

import torch

from pytorch_transformers import (AdamW, ConstantLRSchedule, WarmupConstantSchedule,
                                  WarmupCosineSchedule, WarmupCosineWithHardRestartsSchedule, WarmupLinearSchedule)

from .tokenization_tests_commons import TemporaryDirectory


def unwrap_schedule(scheduler, num_steps=10):
    lrs = []
    for _ in range(num_steps):
        scheduler.step()
        lrs.append(scheduler.get_lr())
    return lrs

def unwrap_and_save_reload_schedule(scheduler, num_steps=10):
    lrs = []
    for step in range(num_steps):
        scheduler.step()
        lrs.append(scheduler.get_lr())
        if step == num_steps // 2:
            with TemporaryDirectory() as tmpdirname:
                file_name = os.path.join(tmpdirname, 'schedule.bin')
                torch.save(scheduler.state_dict(), file_name)

                state_dict = torch.load(file_name)
                scheduler.load_state_dict(state_dict)
    return lrs

class OptimizationTest(unittest.TestCase):

    def assertListAlmostEqual(self, list1, list2, tol):
        self.assertEqual(len(list1), len(list2))
        for a, b in zip(list1, list2):
            self.assertAlmostEqual(a, b, delta=tol)

    def test_adam_w(self):
        w = torch.tensor([0.1, -0.2, -0.1], requires_grad=True)
        target = torch.tensor([0.4, 0.2, -0.5])
        criterion = torch.nn.MSELoss()
        optimizer = AdamW(params=[w], lr=2e-1, weight_decay=0.0)
        for _ in range(100):
            loss = criterion(w, target)
            loss.backward()
            optimizer.step()
            w.grad.detach_() # No zero_grad() function on simple tensors. we do it ourselves.
            w.grad.zero_()
        self.assertListAlmostEqual(w.tolist(), [0.4, 0.2, -0.5], tol=1e-2)


class ScheduleInitTest(unittest.TestCase):
    m = torch.nn.Linear(50, 50)
    optimizer = AdamW(m.parameters(), lr=10.)
    num_steps = 10

    def assertListAlmostEqual(self, list1, list2, tol):
        self.assertEqual(len(list1), len(list2))
        for a, b in zip(list1, list2):
            self.assertAlmostEqual(a, b, delta=tol)

    def test_constant_scheduler(self):
        scheduler = ConstantLRSchedule(self.optimizer)
        lrs = unwrap_schedule(scheduler, self.num_steps)
        expected_learning_rates = [10.] * self.num_steps
        self.assertEqual(len(lrs[0]), 1)
        self.assertListEqual([l[0] for l in lrs], expected_learning_rates)

        scheduler = ConstantLRSchedule(self.optimizer)
        lrs_2 = unwrap_and_save_reload_schedule(scheduler, self.num_steps)
        self.assertListEqual([l[0] for l in lrs], [l[0] for l in lrs_2])

    def test_warmup_constant_scheduler(self):
        scheduler = WarmupConstantSchedule(self.optimizer, warmup_steps=4)
        lrs = unwrap_schedule(scheduler, self.num_steps)
        expected_learning_rates = [2.5, 5.0, 7.5, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0, 10.0]
        self.assertEqual(len(lrs[0]), 1)
        self.assertListEqual([l[0] for l in lrs], expected_learning_rates)

        scheduler = WarmupConstantSchedule(self.optimizer, warmup_steps=4)
        lrs_2 = unwrap_and_save_reload_schedule(scheduler, self.num_steps)
        self.assertListEqual([l[0] for l in lrs], [l[0] for l in lrs_2])

    def test_warmup_linear_scheduler(self):
        scheduler = WarmupLinearSchedule(self.optimizer, warmup_steps=2, t_total=10)
        lrs = unwrap_schedule(scheduler, self.num_steps)
        expected_learning_rates = [5.0, 10.0, 8.75, 7.5, 6.25, 5.0, 3.75, 2.5, 1.25, 0.0]
        self.assertEqual(len(lrs[0]), 1)
        self.assertListEqual([l[0] for l in lrs], expected_learning_rates)

        scheduler = WarmupLinearSchedule(self.optimizer, warmup_steps=2, t_total=10)
        lrs_2 = unwrap_and_save_reload_schedule(scheduler, self.num_steps)
        self.assertListEqual([l[0] for l in lrs], [l[0] for l in lrs_2])

    def test_warmup_cosine_scheduler(self):
        scheduler = WarmupCosineSchedule(self.optimizer, warmup_steps=2, t_total=10)
        lrs = unwrap_schedule(scheduler, self.num_steps)
        expected_learning_rates = [5.0, 10.0, 9.61, 8.53, 6.91, 5.0, 3.08, 1.46, 0.38, 0.0]
        self.assertEqual(len(lrs[0]), 1)
        self.assertListAlmostEqual([l[0] for l in lrs], expected_learning_rates, tol=1e-2)

        scheduler = WarmupCosineSchedule(self.optimizer, warmup_steps=2, t_total=10)
        lrs_2 = unwrap_and_save_reload_schedule(scheduler, self.num_steps)
        self.assertListEqual([l[0] for l in lrs], [l[0] for l in lrs_2])

    def test_warmup_cosine_hard_restart_scheduler(self):
        scheduler = WarmupCosineWithHardRestartsSchedule(self.optimizer, warmup_steps=2, cycles=2, t_total=10)
        lrs = unwrap_schedule(scheduler, self.num_steps)
        expected_learning_rates = [5.0, 10.0, 8.53, 5.0, 1.46, 10.0, 8.53, 5.0, 1.46, 0.0]
        self.assertEqual(len(lrs[0]), 1)
        self.assertListAlmostEqual([l[0] for l in lrs], expected_learning_rates, tol=1e-2)

        scheduler = WarmupCosineWithHardRestartsSchedule(self.optimizer, warmup_steps=2, cycles=2, t_total=10)
        lrs_2 = unwrap_and_save_reload_schedule(scheduler, self.num_steps)
        self.assertListEqual([l[0] for l in lrs], [l[0] for l in lrs_2])

if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/tokenization_auto_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import shutil
import pytest
import logging

from pytorch_transformers import AutoTokenizer, BertTokenizer, AutoTokenizer, GPT2Tokenizer
from pytorch_transformers.modeling_bert import BERT_PRETRAINED_MODEL_ARCHIVE_MAP
from pytorch_transformers.modeling_gpt2 import GPT2_PRETRAINED_MODEL_ARCHIVE_MAP


class AutoTokenizerTest(unittest.TestCase):
    def test_tokenizer_from_pretrained(self):
        logging.basicConfig(level=logging.INFO)
        for model_name in list(BERT_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            tokenizer = AutoTokenizer.from_pretrained(model_name)
            self.assertIsNotNone(tokenizer)
            self.assertIsInstance(tokenizer, BertTokenizer)
            self.assertGreater(len(tokenizer), 0)

        for model_name in list(GPT2_PRETRAINED_MODEL_ARCHIVE_MAP.keys())[:1]:
            tokenizer = AutoTokenizer.from_pretrained(model_name)
            self.assertIsNotNone(tokenizer)
            self.assertIsInstance(tokenizer, GPT2Tokenizer)
            self.assertGreater(len(tokenizer), 0)


if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/tokenization_bert_test.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import unittest
from io import open

from pytorch_transformers.tokenization_bert import (BasicTokenizer,
                                                    BertTokenizer,
                                                    WordpieceTokenizer,
                                                    _is_control, _is_punctuation,
                                                    _is_whitespace, VOCAB_FILES_NAMES)

from .tokenization_tests_commons import CommonTestCases

class BertTokenizationTest(CommonTestCases.CommonTokenizerTester):

    tokenizer_class = BertTokenizer

    def setUp(self):
        super(BertTokenizationTest, self).setUp()

        vocab_tokens = [
            "[UNK]", "[CLS]", "[SEP]", "want", "##want", "##ed", "wa", "un", "runn",
            "##ing", ",", "low", "lowest",
        ]
        self.vocab_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['vocab_file'])
        with open(self.vocab_file, "w", encoding='utf-8') as vocab_writer:
            vocab_writer.write("".join([x + "\n" for x in vocab_tokens]))

    def get_tokenizer(self):
        return BertTokenizer.from_pretrained(self.tmpdirname)

    def get_input_output_texts(self):
        input_text = u"UNwant\u00E9d,running"
        output_text = u"unwanted, running"
        return input_text, output_text

    def test_full_tokenizer(self):
        tokenizer = BertTokenizer(self.vocab_file)

        tokens = tokenizer.tokenize(u"UNwant\u00E9d,running")
        self.assertListEqual(tokens, ["un", "##want", "##ed", ",", "runn", "##ing"])
        self.assertListEqual(tokenizer.convert_tokens_to_ids(tokens), [7, 4, 5, 10, 8, 9])

    def test_chinese(self):
        tokenizer = BasicTokenizer()

        self.assertListEqual(
            tokenizer.tokenize(u"ah\u535A\u63A8zz"),
            [u"ah", u"\u535A", u"\u63A8", u"zz"])

    def test_basic_tokenizer_lower(self):
        tokenizer = BasicTokenizer(do_lower_case=True)

        self.assertListEqual(
            tokenizer.tokenize(u" \tHeLLo!how  \n Are yoU?  "),
            ["hello", "!", "how", "are", "you", "?"])
        self.assertListEqual(tokenizer.tokenize(u"H\u00E9llo"), ["hello"])

    def test_basic_tokenizer_no_lower(self):
        tokenizer = BasicTokenizer(do_lower_case=False)

        self.assertListEqual(
            tokenizer.tokenize(u" \tHeLLo!how  \n Are yoU?  "),
            ["HeLLo", "!", "how", "Are", "yoU", "?"])

    def test_wordpiece_tokenizer(self):
        vocab_tokens = [
            "[UNK]", "[CLS]", "[SEP]", "want", "##want", "##ed", "wa", "un", "runn",
            "##ing"
        ]

        vocab = {}
        for (i, token) in enumerate(vocab_tokens):
            vocab[token] = i
        tokenizer = WordpieceTokenizer(vocab=vocab, unk_token="[UNK]")

        self.assertListEqual(tokenizer.tokenize(""), [])

        self.assertListEqual(
            tokenizer.tokenize("unwanted running"),
            ["un", "##want", "##ed", "runn", "##ing"])

        self.assertListEqual(
            tokenizer.tokenize("unwantedX running"), ["[UNK]", "runn", "##ing"])

    def test_is_whitespace(self):
        self.assertTrue(_is_whitespace(u" "))
        self.assertTrue(_is_whitespace(u"\t"))
        self.assertTrue(_is_whitespace(u"\r"))
        self.assertTrue(_is_whitespace(u"\n"))
        self.assertTrue(_is_whitespace(u"\u00A0"))

        self.assertFalse(_is_whitespace(u"A"))
        self.assertFalse(_is_whitespace(u"-"))

    def test_is_control(self):
        self.assertTrue(_is_control(u"\u0005"))

        self.assertFalse(_is_control(u"A"))
        self.assertFalse(_is_control(u" "))
        self.assertFalse(_is_control(u"\t"))
        self.assertFalse(_is_control(u"\r"))

    def test_is_punctuation(self):
        self.assertTrue(_is_punctuation(u"-"))
        self.assertTrue(_is_punctuation(u"$"))
        self.assertTrue(_is_punctuation(u"`"))
        self.assertTrue(_is_punctuation(u"."))

        self.assertFalse(_is_punctuation(u"A"))
        self.assertFalse(_is_punctuation(u" "))


if __name__ == '__main__':
    unittest.main()


==> pytorch_transformers/tests/tokenization_gpt2_test.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import unittest
import json

from pytorch_transformers.tokenization_gpt2 import GPT2Tokenizer, VOCAB_FILES_NAMES

from .tokenization_tests_commons import CommonTestCases

class GPT2TokenizationTest(CommonTestCases.CommonTokenizerTester):

    tokenizer_class = GPT2Tokenizer

    def setUp(self):
        super(GPT2TokenizationTest, self).setUp()
        vocab = ["l", "o", "w", "e", "r", "s", "t", "i", "d", "n",
                 "lo", "low", "er",
                 "low", "lowest", "newer", "wider", "<unk>"]
        vocab_tokens = dict(zip(vocab, range(len(vocab))))
        merges = ["#version: 0.2", "l o", "lo w", "e r", ""]
        self.special_tokens_map = {"unk_token": "<unk>"}

        self.vocab_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['vocab_file'])
        self.merges_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['merges_file'])
        with open(self.vocab_file, "w") as fp:
            fp.write(json.dumps(vocab_tokens))
        with open(self.merges_file, "w") as fp:
            fp.write("\n".join(merges))

    def get_tokenizer(self):
        return GPT2Tokenizer.from_pretrained(self.tmpdirname, **self.special_tokens_map)

    def get_input_output_texts(self):
        input_text = u"lower newer"
        output_text = u"lower<unk>newer"
        return input_text, output_text

    def test_full_tokenizer(self):
        tokenizer = GPT2Tokenizer(self.vocab_file, self.merges_file, **self.special_tokens_map)
        text = "lower"
        bpe_tokens = ["low", "er"]
        tokens = tokenizer.tokenize(text)
        self.assertListEqual(tokens, bpe_tokens)

        input_tokens = tokens + [tokenizer.unk_token]
        input_bpe_tokens = [13, 12, 17]
        self.assertListEqual(
            tokenizer.convert_tokens_to_ids(input_tokens), input_bpe_tokens)


if __name__ == '__main__':
    unittest.main()


==> pytorch_transformers/tests/tokenization_openai_test.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import unittest
import json

from pytorch_transformers.tokenization_openai import OpenAIGPTTokenizer, VOCAB_FILES_NAMES

from .tokenization_tests_commons import CommonTestCases


class OpenAIGPTTokenizationTest(CommonTestCases.CommonTokenizerTester):

    tokenizer_class = OpenAIGPTTokenizer

    def setUp(self):
        super(OpenAIGPTTokenizationTest, self).setUp()
        vocab = ["l", "o", "w", "e", "r", "s", "t", "i", "d", "n",
                 "w</w>", "r</w>", "t</w>",
                 "lo", "low", "er</w>",
                 "low</w>", "lowest</w>", "newer</w>", "wider</w>", "<unk>"]
        vocab_tokens = dict(zip(vocab, range(len(vocab))))
        merges = ["#version: 0.2", "l o", "lo w", "e r</w>", ""]

        self.vocab_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['vocab_file'])
        self.merges_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['merges_file'])
        with open(self.vocab_file, "w") as fp:
            fp.write(json.dumps(vocab_tokens))
        with open(self.merges_file, "w") as fp:
            fp.write("\n".join(merges))

    def get_tokenizer(self):
        return OpenAIGPTTokenizer.from_pretrained(self.tmpdirname)

    def get_input_output_texts(self):
        input_text = u"lower newer"
        output_text = u"lower newer"
        return input_text, output_text


    def test_full_tokenizer(self):
        tokenizer = OpenAIGPTTokenizer(self.vocab_file, self.merges_file)

        text = "lower"
        bpe_tokens = ["low", "er</w>"]
        tokens = tokenizer.tokenize(text)
        self.assertListEqual(tokens, bpe_tokens)

        input_tokens = tokens + ["<unk>"]
        input_bpe_tokens = [14, 15, 20]
        self.assertListEqual(
            tokenizer.convert_tokens_to_ids(input_tokens), input_bpe_tokens)


if __name__ == '__main__':
    unittest.main()


==> pytorch_transformers/tests/tokenization_tests_commons.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import sys
from io import open
import tempfile
import shutil
import unittest

if sys.version_info[0] == 2:
    import cPickle as pickle

    class TemporaryDirectory(object):
        """Context manager for tempfile.mkdtemp() so it's usable with "with" statement."""
        def __enter__(self):
            self.name = tempfile.mkdtemp()
            return self.name
        def __exit__(self, exc_type, exc_value, traceback):
            shutil.rmtree(self.name)
else:
    import pickle
    TemporaryDirectory = tempfile.TemporaryDirectory
    unicode = str


class CommonTestCases:

    class CommonTokenizerTester(unittest.TestCase):

        tokenizer_class = None

        def setUp(self):
            self.tmpdirname = tempfile.mkdtemp()

        def tearDown(self):
            shutil.rmtree(self.tmpdirname)

        def get_tokenizer(self):
            raise NotImplementedError

        def get_input_output_texts(self):
            raise NotImplementedError

        def test_save_and_load_tokenizer(self):
            tokenizer = self.get_tokenizer()

            before_tokens = tokenizer.encode(u"He is very happy, UNwant\u00E9d,running")

            with TemporaryDirectory() as tmpdirname:
                tokenizer.save_pretrained(tmpdirname)
                tokenizer = tokenizer.from_pretrained(tmpdirname)

            after_tokens = tokenizer.encode(u"He is very happy, UNwant\u00E9d,running")
            self.assertListEqual(before_tokens, after_tokens)

        def test_pickle_tokenizer(self):
            tokenizer = self.get_tokenizer()
            self.assertIsNotNone(tokenizer)

            text = u"Munich and Berlin are nice cities"
            subwords = tokenizer.tokenize(text)

            with TemporaryDirectory() as tmpdirname:

                filename = os.path.join(tmpdirname, u"tokenizer.bin")
                pickle.dump(tokenizer, open(filename, "wb"))

                tokenizer_new = pickle.load(open(filename, "rb"))

            subwords_loaded = tokenizer_new.tokenize(text)

            self.assertListEqual(subwords, subwords_loaded)


        def test_add_tokens_tokenizer(self):
            tokenizer = self.get_tokenizer()

            vocab_size = tokenizer.vocab_size
            all_size = len(tokenizer)

            self.assertNotEqual(vocab_size, 0)
            self.assertEqual(vocab_size, all_size)

            new_toks = ["aaaaabbbbbb", "cccccccccdddddddd"]
            added_toks = tokenizer.add_tokens(new_toks)
            vocab_size_2 = tokenizer.vocab_size
            all_size_2 = len(tokenizer)

            self.assertNotEqual(vocab_size_2, 0)
            self.assertEqual(vocab_size, vocab_size_2)
            self.assertEqual(added_toks, len(new_toks))
            self.assertEqual(all_size_2, all_size + len(new_toks))

            tokens = tokenizer.encode("aaaaabbbbbb low cccccccccdddddddd l")
            self.assertGreaterEqual(len(tokens), 4)
            self.assertGreater(tokens[0], tokenizer.vocab_size - 1)
            self.assertGreater(tokens[-2], tokenizer.vocab_size - 1)

            new_toks_2 = {'eos_token': ">>>>|||<||<<|<<",
                        'pad_token': "<<<<<|||>|>>>>|>"}
            added_toks_2 = tokenizer.add_special_tokens(new_toks_2)
            vocab_size_3 = tokenizer.vocab_size
            all_size_3 = len(tokenizer)

            self.assertNotEqual(vocab_size_3, 0)
            self.assertEqual(vocab_size, vocab_size_3)
            self.assertEqual(added_toks_2, len(new_toks_2))
            self.assertEqual(all_size_3, all_size_2 + len(new_toks_2))

            tokens = tokenizer.encode(">>>>|||<||<<|<< aaaaabbbbbb low cccccccccdddddddd <<<<<|||>|>>>>|> l")

            self.assertGreaterEqual(len(tokens), 6)
            self.assertGreater(tokens[0], tokenizer.vocab_size - 1)
            self.assertGreater(tokens[0], tokens[1])
            self.assertGreater(tokens[-2], tokenizer.vocab_size - 1)
            self.assertGreater(tokens[-2], tokens[-3])
            self.assertEqual(tokens[0], tokenizer.convert_tokens_to_ids(tokenizer.eos_token))
            self.assertEqual(tokens[-2], tokenizer.convert_tokens_to_ids(tokenizer.pad_token))


        def test_required_methods_tokenizer(self):
            tokenizer = self.get_tokenizer()
            input_text, output_text = self.get_input_output_texts()

            tokens = tokenizer.tokenize(input_text)
            ids = tokenizer.convert_tokens_to_ids(tokens)
            ids_2 = tokenizer.encode(input_text)
            self.assertListEqual(ids, ids_2)

            tokens_2 = tokenizer.convert_ids_to_tokens(ids)
            text_2 = tokenizer.decode(ids)

            self.assertEqual(text_2, output_text)

            self.assertNotEqual(len(tokens_2), 0)
            self.assertIsInstance(text_2, (str, unicode))


        def test_pretrained_model_lists(self):
            weights_list = list(self.tokenizer_class.max_model_input_sizes.keys())
            weights_lists_2 = []
            for file_id, map_list in self.tokenizer_class.pretrained_vocab_files_map.items():
                weights_lists_2.append(list(map_list.keys()))

            for weights_list_2 in weights_lists_2:
                self.assertListEqual(weights_list, weights_list_2)


==> pytorch_transformers/tests/tokenization_transfo_xl_test.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import unittest
from io import open

from pytorch_transformers.tokenization_transfo_xl import TransfoXLTokenizer, VOCAB_FILES_NAMES

from.tokenization_tests_commons import CommonTestCases

class TransfoXLTokenizationTest(CommonTestCases.CommonTokenizerTester):

    tokenizer_class = TransfoXLTokenizer

    def setUp(self):
        super(TransfoXLTokenizationTest, self).setUp()

        vocab_tokens = [
            "<unk>", "[CLS]", "[SEP]", "want", "unwanted", "wa", "un",
            "running", ",", "low", "l",
        ]
        self.vocab_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['vocab_file'])
        with open(self.vocab_file, "w", encoding='utf-8') as vocab_writer:
            vocab_writer.write("".join([x + "\n" for x in vocab_tokens]))

    def get_tokenizer(self):
        return TransfoXLTokenizer.from_pretrained(self.tmpdirname, lower_case=True)

    def get_input_output_texts(self):
        input_text = u"<unk> UNwanted , running"
        output_text = u"<unk> unwanted, running"
        return input_text, output_text

    def test_full_tokenizer(self):
        tokenizer = TransfoXLTokenizer(vocab_file=self.vocab_file, lower_case=True)

        tokens = tokenizer.tokenize(u"<unk> UNwanted , running")
        self.assertListEqual(tokens, ["<unk>", "unwanted", ",", "running"])

        self.assertListEqual(
            tokenizer.convert_tokens_to_ids(tokens), [0, 4, 8, 7])

    def test_full_tokenizer_lower(self):
        tokenizer = TransfoXLTokenizer(lower_case=True)

        self.assertListEqual(
            tokenizer.tokenize(u" \tHeLLo ! how  \n Are yoU ?  "),
            ["hello", "!", "how", "are", "you", "?"])

    def test_full_tokenizer_no_lower(self):
        tokenizer = TransfoXLTokenizer(lower_case=False)

        self.assertListEqual(
            tokenizer.tokenize(u" \tHeLLo ! how  \n Are yoU ?  "),
            ["HeLLo", "!", "how", "Are", "yoU", "?"])


if __name__ == '__main__':
    unittest.main()


==> pytorch_transformers/tests/tokenization_utils_test.py <==
from __future__ import absolute_import
from __future__ import division
from __future__ import print_function

import unittest
import six

from pytorch_transformers import PreTrainedTokenizer
from pytorch_transformers.tokenization_gpt2 import GPT2Tokenizer

class TokenizerUtilsTest(unittest.TestCase):
    def check_tokenizer_from_pretrained(self, tokenizer_class):
        s3_models = list(tokenizer_class.max_model_input_sizes.keys())
        for model_name in s3_models[:1]:
            tokenizer = tokenizer_class.from_pretrained(model_name)
            self.assertIsNotNone(tokenizer)
            self.assertIsInstance(tokenizer, tokenizer_class)
            self.assertIsInstance(tokenizer, PreTrainedTokenizer)

            for special_tok in tokenizer.all_special_tokens:
                if six.PY2:
                    self.assertIsInstance(special_tok, unicode)
                else:
                    self.assertIsInstance(special_tok, str)
                special_tok_id = tokenizer.convert_tokens_to_ids(special_tok)
                self.assertIsInstance(special_tok_id, int)

    def test_pretrained_tokenizers(self):
        self.check_tokenizer_from_pretrained(GPT2Tokenizer)

if __name__ == "__main__":
    unittest.main()


==> pytorch_transformers/tests/tokenization_xlm_test.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import unittest
import json

from pytorch_transformers.tokenization_xlm import XLMTokenizer, VOCAB_FILES_NAMES

from .tokenization_tests_commons import CommonTestCases

class XLMTokenizationTest(CommonTestCases.CommonTokenizerTester):

    tokenizer_class = XLMTokenizer

    def setUp(self):
        super(XLMTokenizationTest, self).setUp()
        vocab = ["l", "o", "w", "e", "r", "s", "t", "i", "d", "n",
                 "w</w>", "r</w>", "t</w>",
                 "lo", "low", "er</w>",
                 "low</w>", "lowest</w>", "newer</w>", "wider</w>", "<unk>"]
        vocab_tokens = dict(zip(vocab, range(len(vocab))))
        merges = ["l o 123", "lo w 1456", "e r</w> 1789", ""]

        self.vocab_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['vocab_file'])
        self.merges_file = os.path.join(self.tmpdirname, VOCAB_FILES_NAMES['merges_file'])
        with open(self.vocab_file, "w") as fp:
            fp.write(json.dumps(vocab_tokens))
        with open(self.merges_file, "w") as fp:
            fp.write("\n".join(merges))

    def get_tokenizer(self):
        return XLMTokenizer.from_pretrained(self.tmpdirname)

    def get_input_output_texts(self):
        input_text = u"lower newer"
        output_text = u"lower newer"
        return input_text, output_text

    def test_full_tokenizer(self):
        """ Adapted from Sennrich et al. 2015 and https://github.com/rsennrich/subword-nmt """
        tokenizer = XLMTokenizer(self.vocab_file, self.merges_file)

        text = "lower"
        bpe_tokens = ["low", "er</w>"]
        tokens = tokenizer.tokenize(text)
        self.assertListEqual(tokens, bpe_tokens)

        input_tokens = tokens + ["<unk>"]
        input_bpe_tokens = [14, 15, 20]
        self.assertListEqual(
            tokenizer.convert_tokens_to_ids(input_tokens), input_bpe_tokens)


if __name__ == '__main__':
    unittest.main()


==> pytorch_transformers/tests/tokenization_xlnet_test.py <==
from __future__ import absolute_import, division, print_function, unicode_literals

import os
import unittest

from pytorch_transformers.tokenization_xlnet import (XLNetTokenizer, SPIECE_UNDERLINE)

from .tokenization_tests_commons import CommonTestCases

SAMPLE_VOCAB = os.path.join(os.path.dirname(os.path.abspath(__file__)),
                    'fixtures/test_sentencepiece.model')

class XLNetTokenizationTest(CommonTestCases.CommonTokenizerTester):

    tokenizer_class = XLNetTokenizer

    def setUp(self):
        super(XLNetTokenizationTest, self).setUp()
        tokenizer = XLNetTokenizer(SAMPLE_VOCAB, keep_accents=True)
        tokenizer.save_pretrained(self.tmpdirname)

    def get_tokenizer(self):
        return XLNetTokenizer.from_pretrained(self.tmpdirname)

    def get_input_output_texts(self):
        input_text = u"This is a test"
        output_text = u"This is a test"
        return input_text, output_text


    def test_full_tokenizer(self):
        tokenizer = XLNetTokenizer(SAMPLE_VOCAB, keep_accents=True)

        tokens = tokenizer.tokenize(u'This is a test')
        self.assertListEqual(tokens, [u'▁This', u'▁is', u'▁a', u'▁t', u'est'])

        self.assertListEqual(
            tokenizer.convert_tokens_to_ids(tokens), [285, 46, 10, 170, 382])

        tokens = tokenizer.tokenize(u"I was born in 92000, and this is falsé.")
        self.assertListEqual(tokens, [SPIECE_UNDERLINE + u'I', SPIECE_UNDERLINE + u'was', SPIECE_UNDERLINE + u'b',
                                    u'or', u'n', SPIECE_UNDERLINE + u'in', SPIECE_UNDERLINE + u'',
                                    u'9', u'2', u'0', u'0', u'0', u',', SPIECE_UNDERLINE + u'and', SPIECE_UNDERLINE + u'this',
                                    SPIECE_UNDERLINE + u'is', SPIECE_UNDERLINE + u'f', u'al', u's', u'é', u'.'])
        ids = tokenizer.convert_tokens_to_ids(tokens)
        self.assertListEqual(
            ids, [8, 21, 84, 55, 24, 19, 7, 0,
                602, 347, 347, 347, 3, 12, 66,
                46, 72, 80, 6, 0, 4])

        back_tokens = tokenizer.convert_ids_to_tokens(ids)
        self.assertListEqual(back_tokens, [SPIECE_UNDERLINE + u'I', SPIECE_UNDERLINE + u'was', SPIECE_UNDERLINE + u'b',
                                        u'or', u'n', SPIECE_UNDERLINE + u'in',
                                        SPIECE_UNDERLINE + u'', u'<unk>', u'2', u'0', u'0', u'0', u',',
                                        SPIECE_UNDERLINE + u'and', SPIECE_UNDERLINE + u'this',
                                        SPIECE_UNDERLINE + u'is', SPIECE_UNDERLINE + u'f', u'al', u's',
                                        u'<unk>', u'.'])

    def test_tokenizer_lower(self):
        tokenizer = XLNetTokenizer(SAMPLE_VOCAB, do_lower_case=True)
        tokens = tokenizer.tokenize(u"I was born in 92000, and this is falsé.")
        self.assertListEqual(tokens, [SPIECE_UNDERLINE + u'', u'i', SPIECE_UNDERLINE + u'was', SPIECE_UNDERLINE + u'b',
                                      u'or', u'n', SPIECE_UNDERLINE + u'in', SPIECE_UNDERLINE + u'',
                                      u'9', u'2', u'0', u'0', u'0', u',', SPIECE_UNDERLINE + u'and', SPIECE_UNDERLINE + u'this',
                                      SPIECE_UNDERLINE + u'is', SPIECE_UNDERLINE + u'f', u'al', u'se', u'.'])
        self.assertListEqual(tokenizer.tokenize(u"H\u00E9llo"), [u"▁he", u"ll", u"o"])

    def test_tokenizer_no_lower(self):
        tokenizer = XLNetTokenizer(SAMPLE_VOCAB, do_lower_case=False)
        tokens = tokenizer.tokenize(u"I was born in 92000, and this is falsé.")
        self.assertListEqual(tokens, [SPIECE_UNDERLINE + u'I', SPIECE_UNDERLINE + u'was', SPIECE_UNDERLINE + u'b', u'or',
                                      u'n', SPIECE_UNDERLINE + u'in', SPIECE_UNDERLINE + u'',
                                      u'9', u'2', u'0', u'0', u'0', u',', SPIECE_UNDERLINE + u'and', SPIECE_UNDERLINE + u'this',
                                      SPIECE_UNDERLINE + u'is', SPIECE_UNDERLINE + u'f', u'al', u'se', u'.'])


if __name__ == '__main__':
    unittest.main()


==> pytorch_transformers/tokenization_auto.py <==
""" Auto Model class. """

from __future__ import absolute_import, division, print_function, unicode_literals

import logging

from .tokenization_bert import BertTokenizer
from .tokenization_openai import OpenAIGPTTokenizer
from .tokenization_gpt2 import GPT2Tokenizer
from .tokenization_transfo_xl import TransfoXLTokenizer
from .tokenization_xlnet import XLNetTokenizer
from .tokenization_xlm import XLMTokenizer

logger = logging.getLogger(__name__)

class AutoTokenizer(object):
    r""":class:`~pytorch_transformers.AutoTokenizer` is a generic tokenizer class
        that will be instantiated as one of the tokenizer classes of the library
        when created with the `AutoTokenizer.from_pretrained(pretrained_model_name_or_path)`
        class method.

        The `from_pretrained()` method take care of returning the correct tokenizer class instance
        using pattern matching on the `pretrained_model_name_or_path` string.

        The tokenizer class to instantiate is selected as the first pattern matching
        in the `pretrained_model_name_or_path` string (in the following order):
            - contains `bert`: BertTokenizer (Bert model)
            - contains `openai-gpt`: OpenAIGPTTokenizer (OpenAI GPT model)
            - contains `gpt2`: GPT2Tokenizer (OpenAI GPT-2 model)
            - contains `transfo-xl`: TransfoXLTokenizer (Transformer-XL model)
            - contains `xlnet`: XLNetTokenizer (XLNet model)
            - contains `xlm`: XLMTokenizer (XLM model)

        This class cannot be instantiated using `__init__()` (throw an error).
    """
    def __init__(self):
        raise EnvironmentError("AutoTokenizer is designed to be instantiated "
            "using the `AutoTokenizer.from_pretrained(pretrained_model_name_or_path)` method.")

    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, *inputs, **kwargs):
        r""" Instantiate a one of the tokenizer classes of the library
        from a pre-trained model vocabulary.

        The tokenizer class to instantiate is selected as the first pattern matching
        in the `pretrained_model_name_or_path` string (in the following order):
            - contains `bert`: BertTokenizer (Bert model)
            - contains `openai-gpt`: OpenAIGPTTokenizer (OpenAI GPT model)
            - contains `gpt2`: GPT2Tokenizer (OpenAI GPT-2 model)
            - contains `transfo-xl`: TransfoXLTokenizer (Transformer-XL model)
            - contains `xlnet`: XLNetTokenizer (XLNet model)
            - contains `xlm`: XLMTokenizer (XLM model)

        Params:
            **pretrained_model_name_or_path**: either:
                - a string with the `shortcut name` of a pre-trained model configuration to load from cache
                    or download and cache if not already stored in cache (e.g. 'bert-base-uncased').
                - a path to a `directory` containing a configuration file saved
                    using the `save_pretrained(save_directory)` method.
                - a path or url to a saved configuration `file`.
            **cache_dir**: (`optional`) string:
                Path to a directory in which a downloaded pre-trained model
                configuration should be cached if the standard cache should not be used.

        Examples::

            config = AutoTokenizer.from_pretrained('bert-base-uncased')    # Download vocabulary from S3 and cache.
            config = AutoTokenizer.from_pretrained('./test/bert_saved_model/')  # E.g. tokenizer was saved using `save_pretrained('./test/saved_model/')`

        """
        if 'bert' in pretrained_model_name_or_path:
            return BertTokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)
        elif 'openai-gpt' in pretrained_model_name_or_path:
            return OpenAIGPTTokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)
        elif 'gpt2' in pretrained_model_name_or_path:
            return GPT2Tokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)
        elif 'transfo-xl' in pretrained_model_name_or_path:
            return TransfoXLTokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)
        elif 'xlnet' in pretrained_model_name_or_path:
            return XLNetTokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)
        elif 'xlm' in pretrained_model_name_or_path:
            return XLMTokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)

        raise ValueError("Unrecognized model identifier in {}. Should contains one of "
                         "'bert', 'openai-gpt', 'gpt2', 'transfo-xl', 'xlnet', "
                         "'xlm'".format(pretrained_model_name_or_path))


==> pytorch_transformers/tokenization_bert.py <==
"""Tokenization classes."""

from __future__ import absolute_import, division, print_function, unicode_literals

import collections
import logging
import os
import unicodedata
from io import open

from .tokenization_utils import PreTrainedTokenizer

logger = logging.getLogger(__name__)

VOCAB_FILES_NAMES = {'vocab_file': 'vocab.txt'}

PRETRAINED_VOCAB_FILES_MAP = {
    'vocab_file':
    {
        'bert-base-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-uncased-vocab.txt",
        'bert-large-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-vocab.txt",
        'bert-base-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-vocab.txt",
        'bert-large-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-vocab.txt",
        'bert-base-multilingual-uncased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-multilingual-uncased-vocab.txt",
        'bert-base-multilingual-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-multilingual-cased-vocab.txt",
        'bert-base-chinese': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-chinese-vocab.txt",
        'bert-base-german-cased': "https://int-deepset-models-bert.s3.eu-central-1.amazonaws.com/pytorch/bert-base-german-cased-vocab.txt",
        'bert-large-uncased-whole-word-masking': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-whole-word-masking-vocab.txt",
        'bert-large-cased-whole-word-masking': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-whole-word-masking-vocab.txt",
        'bert-large-uncased-whole-word-masking-finetuned-squad': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-uncased-whole-word-masking-finetuned-squad-vocab.txt",
        'bert-large-cased-whole-word-masking-finetuned-squad': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-large-cased-whole-word-masking-finetuned-squad-vocab.txt",
        'bert-base-cased-finetuned-mrpc': "https://s3.amazonaws.com/models.huggingface.co/bert/bert-base-cased-finetuned-mrpc-vocab.txt",
    }
}

PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES = {
    'bert-base-uncased': 512,
    'bert-large-uncased': 512,
    'bert-base-cased': 512,
    'bert-large-cased': 512,
    'bert-base-multilingual-uncased': 512,
    'bert-base-multilingual-cased': 512,
    'bert-base-chinese': 512,
    'bert-base-german-cased': 512,
    'bert-large-uncased-whole-word-masking': 512,
    'bert-large-cased-whole-word-masking': 512,
    'bert-large-uncased-whole-word-masking-finetuned-squad': 512,
    'bert-large-cased-whole-word-masking-finetuned-squad': 512,
    'bert-base-cased-finetuned-mrpc': 512,
}

def load_vocab(vocab_file):
    """Loads a vocabulary file into a dictionary."""
    vocab = collections.OrderedDict()
    with open(vocab_file, "r", encoding="utf-8") as reader:
        tokens = reader.readlines()
    for index, token in enumerate(tokens):
        token = token.rstrip('\n')
        vocab[token] = index
    return vocab


def whitespace_tokenize(text):
    """Runs basic whitespace cleaning and splitting on a piece of text."""
    text = text.strip()
    if not text:
        return []
    tokens = text.split()
    return tokens


class BertTokenizer(PreTrainedTokenizer):
    r"""
    Constructs a BertTokenizer.
    :class:`~pytorch_transformers.BertTokenizer` runs end-to-end tokenization: punctuation splitting + wordpiece

    Args:
        vocab_file: Path to a one-wordpiece-per-line vocabulary file
        do_lower_case: Whether to lower case the input. Only has an effect when do_wordpiece_only=False
        do_basic_tokenize: Whether to do basic tokenization before wordpiece.
        max_len: An artificial maximum length to truncate tokenized sequences to; Effective maximum length is always the
            minimum of this value (if specified) and the underlying BERT model's sequence length.
        never_split: List of tokens which will never be split during tokenization. Only has an effect when
            do_wordpiece_only=False
    """

    vocab_files_names = VOCAB_FILES_NAMES
    pretrained_vocab_files_map = PRETRAINED_VOCAB_FILES_MAP
    max_model_input_sizes = PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES

    def __init__(self, vocab_file, do_lower_case=True, do_basic_tokenize=True, never_split=None,
                 unk_token="[UNK]", sep_token="[SEP]", pad_token="[PAD]", cls_token="[CLS]",
                 mask_token="[MASK]", tokenize_chinese_chars=True, **kwargs):
        """Constructs a BertTokenizer.

        Args:
            **vocab_file**: Path to a one-wordpiece-per-line vocabulary file
            **do_lower_case**: (`optional`) boolean (default True)
                Whether to lower case the input
                Only has an effect when do_basic_tokenize=True
            **do_basic_tokenize**: (`optional`) boolean (default True)
                Whether to do basic tokenization before wordpiece.
            **never_split**: (`optional`) list of string
                List of tokens which will never be split during tokenization.
                Only has an effect when do_basic_tokenize=True
            **tokenize_chinese_chars**: (`optional`) boolean (default True)
                Whether to tokenize Chinese characters.
                This should likely be deactivated for Japanese:
                see: https://github.com/huggingface/pytorch-pretrained-BERT/issues/328
        """
        super(BertTokenizer, self).__init__(unk_token=unk_token, sep_token=sep_token,
                                            pad_token=pad_token, cls_token=cls_token,
                                            mask_token=mask_token, **kwargs)
        if not os.path.isfile(vocab_file):
            raise ValueError(
                "Can't find a vocabulary file at path '{}'. To load the vocabulary from a Google pretrained "
                "model use `tokenizer = BertTokenizer.from_pretrained(PRETRAINED_MODEL_NAME)`".format(vocab_file))
        self.vocab = load_vocab(vocab_file)
        self.ids_to_tokens = collections.OrderedDict(
            [(ids, tok) for tok, ids in self.vocab.items()])
        self.do_basic_tokenize = do_basic_tokenize
        if do_basic_tokenize:
            self.basic_tokenizer = BasicTokenizer(do_lower_case=do_lower_case,
                                                  never_split=never_split,
                                                  tokenize_chinese_chars=tokenize_chinese_chars)
        self.wordpiece_tokenizer = WordpieceTokenizer(vocab=self.vocab, unk_token=self.unk_token)

    @property
    def vocab_size(self):
        return len(self.vocab)

    def _tokenize(self, text):
        split_tokens = []
        if self.do_basic_tokenize:
            for token in self.basic_tokenizer.tokenize(text, never_split=self.all_special_tokens):
                for sub_token in self.wordpiece_tokenizer.tokenize(token):
                    split_tokens.append(sub_token)
        else:
            split_tokens = self.wordpiece_tokenizer.tokenize(text)
        return split_tokens

    def _convert_token_to_id(self, token):
        """ Converts a token (str/unicode) in an id using the vocab. """
        return self.vocab.get(token, self.vocab.get(self.unk_token))

    def _convert_id_to_token(self, index):
        """Converts an index (integer) in a token (string/unicode) using the vocab."""
        return self.ids_to_tokens.get(index, self.unk_token)

    def convert_tokens_to_string(self, tokens):
        """ Converts a sequence of tokens (string) in a single string. """
        out_string = ' '.join(tokens).replace(' ##', '').strip()
        return out_string

    def save_vocabulary(self, vocab_path):
        """Save the tokenizer vocabulary to a directory or file."""
        index = 0
        if os.path.isdir(vocab_path):
            vocab_file = os.path.join(vocab_path, VOCAB_FILES_NAMES['vocab_file'])
        with open(vocab_file, "w", encoding="utf-8") as writer:
            for token, token_index in sorted(self.vocab.items(), key=lambda kv: kv[1]):
                if index != token_index:
                    logger.warning("Saving vocabulary to {}: vocabulary indices are not consecutive."
                                   " Please check that the vocabulary is not corrupted!".format(vocab_file))
                    index = token_index
                writer.write(token + u'\n')
                index += 1
        return (vocab_file,)

    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, *inputs, **kwargs):
        """ Instantiate a BertTokenizer from pre-trained vocabulary files.
        """
        if pretrained_model_name_or_path in PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES:
            if '-cased' in pretrained_model_name_or_path and kwargs.get('do_lower_case', True):
                logger.warning("The pre-trained model you are loading is a cased model but you have not set "
                               "`do_lower_case` to False. We are setting `do_lower_case=False` for you but "
                               "you may want to check this behavior.")
                kwargs['do_lower_case'] = False
            elif '-cased' not in pretrained_model_name_or_path and not kwargs.get('do_lower_case', True):
                logger.warning("The pre-trained model you are loading is an uncased model but you have set "
                               "`do_lower_case` to False. We are setting `do_lower_case=True` for you "
                               "but you may want to check this behavior.")
                kwargs['do_lower_case'] = True

        return super(BertTokenizer, cls)._from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)


class BasicTokenizer(object):
    """Runs basic tokenization (punctuation splitting, lower casing, etc.)."""

    def __init__(self, do_lower_case=True, never_split=None, tokenize_chinese_chars=True):
        """ Constructs a BasicTokenizer.

        Args:
            **do_lower_case**: Whether to lower case the input.
            **never_split**: (`optional`) list of str
                Kept for backward compatibility purposes.
                Now implemented directly at the base class level (see :func:`PreTrainedTokenizer.tokenize`)
                List of token not to split.
            **tokenize_chinese_chars**: (`optional`) boolean (default True)
                Whether to tokenize Chinese characters.
                This should likely be deactivated for Japanese:
                see: https://github.com/huggingface/pytorch-pretrained-BERT/issues/328
        """
        if never_split is None:
            never_split = []
        self.do_lower_case = do_lower_case
        self.never_split = never_split
        self.tokenize_chinese_chars = tokenize_chinese_chars

    def tokenize(self, text, never_split=None):
        """ Basic Tokenization of a piece of text.
            Split on "white spaces" only, for sub-word tokenization, see WordPieceTokenizer.

        Args:
            **never_split**: (`optional`) list of str
                Kept for backward compatibility purposes.
                Now implemented directly at the base class level (see :func:`PreTrainedTokenizer.tokenize`)
                List of token not to split.
        """
        never_split = self.never_split + (never_split if never_split is not None else [])
        text = self._clean_text(text)
        if self.tokenize_chinese_chars:
            text = self._tokenize_chinese_chars(text)
        orig_tokens = whitespace_tokenize(text)
        split_tokens = []
        for token in orig_tokens:
            if self.do_lower_case and token not in never_split:
                token = token.lower()
                token = self._run_strip_accents(token)
            split_tokens.extend(self._run_split_on_punc(token))

        output_tokens = whitespace_tokenize(" ".join(split_tokens))
        return output_tokens

    def _run_strip_accents(self, text):
        """Strips accents from a piece of text."""
        text = unicodedata.normalize("NFD", text)
        output = []
        for char in text:
            cat = unicodedata.category(char)
            if cat == "Mn":
                continue
            output.append(char)
        return "".join(output)

    def _run_split_on_punc(self, text, never_split=None):
        """Splits punctuation on a piece of text."""
        if never_split is not None and text in never_split:
            return [text]
        chars = list(text)
        i = 0
        start_new_word = True
        output = []
        while i < len(chars):
            char = chars[i]
            if _is_punctuation(char):
                output.append([char])
                start_new_word = True
            else:
                if start_new_word:
                    output.append([])
                start_new_word = False
                output[-1].append(char)
            i += 1

        return ["".join(x) for x in output]

    def _tokenize_chinese_chars(self, text):
        """Adds whitespace around any CJK character."""
        output = []
        for char in text:
            cp = ord(char)
            if self._is_chinese_char(cp):
                output.append(" ")
                output.append(char)
                output.append(" ")
            else:
                output.append(char)
        return "".join(output)

    def _is_chinese_char(self, cp):
        """Checks whether CP is the codepoint of a CJK character."""
        if ((cp >= 0x4E00 and cp <= 0x9FFF) or  #
                (cp >= 0x3400 and cp <= 0x4DBF) or  #
                (cp >= 0x20000 and cp <= 0x2A6DF) or  #
                (cp >= 0x2A700 and cp <= 0x2B73F) or  #
                (cp >= 0x2B740 and cp <= 0x2B81F) or  #
                (cp >= 0x2B820 and cp <= 0x2CEAF) or
                (cp >= 0xF900 and cp <= 0xFAFF) or  #
                (cp >= 0x2F800 and cp <= 0x2FA1F)):  #
            return True

        return False

    def _clean_text(self, text):
        """Performs invalid character removal and whitespace cleanup on text."""
        output = []
        for char in text:
            cp = ord(char)
            if cp == 0 or cp == 0xfffd or _is_control(char):
                continue
            if _is_whitespace(char):
                output.append(" ")
            else:
                output.append(char)
        return "".join(output)


class WordpieceTokenizer(object):
    """Runs WordPiece tokenization."""

    def __init__(self, vocab, unk_token, max_input_chars_per_word=100):
        self.vocab = vocab
        self.unk_token = unk_token
        self.max_input_chars_per_word = max_input_chars_per_word

    def tokenize(self, text):
        """Tokenizes a piece of text into its word pieces.

        This uses a greedy longest-match-first algorithm to perform tokenization
        using the given vocabulary.

        For example:
          input = "unaffable"
          output = ["un", "##aff", "##able"]

        Args:
          text: A single token or whitespace separated tokens. This should have
            already been passed through `BasicTokenizer`.

        Returns:
          A list of wordpiece tokens.
        """

        output_tokens = []
        for token in whitespace_tokenize(text):
            chars = list(token)
            if len(chars) > self.max_input_chars_per_word:
                output_tokens.append(self.unk_token)
                continue

            is_bad = False
            start = 0
            sub_tokens = []
            while start < len(chars):
                end = len(chars)
                cur_substr = None
                while start < end:
                    substr = "".join(chars[start:end])
                    if start > 0:
                        substr = "##" + substr
                    if substr in self.vocab:
                        cur_substr = substr
                        break
                    end -= 1
                if cur_substr is None:
                    is_bad = True
                    break
                sub_tokens.append(cur_substr)
                start = end

            if is_bad:
                output_tokens.append(self.unk_token)
            else:
                output_tokens.extend(sub_tokens)
        return output_tokens


def _is_whitespace(char):
    """Checks whether `chars` is a whitespace character."""
    if char == " " or char == "\t" or char == "\n" or char == "\r":
        return True
    cat = unicodedata.category(char)
    if cat == "Zs":
        return True
    return False


def _is_control(char):
    """Checks whether `chars` is a control character."""
    if char == "\t" or char == "\n" or char == "\r":
        return False
    cat = unicodedata.category(char)
    if cat.startswith("C"):
        return True
    return False


def _is_punctuation(char):
    """Checks whether `chars` is a punctuation character."""
    cp = ord(char)
    if ((cp >= 33 and cp <= 47) or (cp >= 58 and cp <= 64) or
            (cp >= 91 and cp <= 96) or (cp >= 123 and cp <= 126)):
        return True
    cat = unicodedata.category(char)
    if cat.startswith("P"):
        return True
    return False


==> pytorch_transformers/tokenization_gpt2.py <==
"""Tokenization classes for OpenAI GPT."""
from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import sys
import json
import logging
import os
import regex as re
from io import open

try:
    from functools import lru_cache
except ImportError:
    def lru_cache():
        return lambda func: func

from .tokenization_utils import PreTrainedTokenizer

logger = logging.getLogger(__name__)

VOCAB_FILES_NAMES = {
    'vocab_file': 'vocab.json',
    'merges_file': 'merges.txt',
}

PRETRAINED_VOCAB_FILES_MAP = {
    'vocab_file':
    {
        'gpt2': "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-vocab.json",
        'gpt2-medium': "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-medium-vocab.json",
    },
    'merges_file':
    {
        'gpt2': "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-merges.txt",
        'gpt2-medium': "https://s3.amazonaws.com/models.huggingface.co/bert/gpt2-medium-merges.txt",
    },
}

PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES = {
    'gpt2': 1024,
    'gpt2-medium': 1024,
}

@lru_cache()
def bytes_to_unicode():
    """
    Returns list of utf-8 byte and a corresponding list of unicode strings.
    The reversible bpe codes work on unicode strings.
    This means you need a large # of unicode characters in your vocab if you want to avoid UNKs.
    When you're at something like a 10B token dataset you end up needing around 5K for decent coverage.
    This is a signficant percentage of your normal, say, 32K bpe vocab.
    To avoid that, we want lookup tables between utf-8 bytes and unicode strings.
    And avoids mapping to whitespace/control characters the bpe code barfs on.
    """
    _chr = unichr if sys.version_info[0] == 2 else chr
    bs = list(range(ord("!"), ord("~")+1))+list(range(ord("¡"), ord("¬")+1))+list(range(ord("®"), ord("ÿ")+1))
    cs = bs[:]
    n = 0
    for b in range(2**8):
        if b not in bs:
            bs.append(b)
            cs.append(2**8+n)
            n += 1
    cs = [_chr(n) for n in cs]
    return dict(zip(bs, cs))

def get_pairs(word):
    """Return set of symbol pairs in a word.

    Word is represented as tuple of symbols (symbols being variable-length strings).
    """
    pairs = set()
    prev_char = word[0]
    for char in word[1:]:
        pairs.add((prev_char, char))
        prev_char = char
    return pairs

class GPT2Tokenizer(PreTrainedTokenizer):
    """
    GPT-2 BPE tokenizer. Peculiarities:
        - Byte-level BPE
    """
    vocab_files_names = VOCAB_FILES_NAMES
    pretrained_vocab_files_map = PRETRAINED_VOCAB_FILES_MAP
    max_model_input_sizes = PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES

    def __init__(self, vocab_file, merges_file, errors='replace', unk_token="<|endoftext|>",
                 bos_token="<|endoftext|>", eos_token="<|endoftext|>", **kwargs):
        super(GPT2Tokenizer, self).__init__(bos_token=bos_token, eos_token=eos_token, unk_token=unk_token, **kwargs)

        self.encoder = json.load(open(vocab_file))
        self.decoder = {v:k for k,v in self.encoder.items()}
        self.errors = errors # how to handle errors in decoding
        self.byte_encoder = bytes_to_unicode()
        self.byte_decoder = {v:k for k, v in self.byte_encoder.items()}
        bpe_data = open(merges_file, encoding='utf-8').read().split('\n')[1:-1]
        bpe_merges = [tuple(merge.split()) for merge in bpe_data]
        self.bpe_ranks = dict(zip(bpe_merges, range(len(bpe_merges))))
        self.cache = {}
        self.pat = re.compile(r"""'s|'t|'re|'ve|'m|'ll|'d| ?\p{L}+| ?\p{N}+| ?[^\s\p{L}\p{N}]+|\s+(?!\S)|\s+""")

    @property
    def vocab_size(self):
        return len(self.encoder)

    def bpe(self, token):
        if token in self.cache:
            return self.cache[token]
        word = tuple(token)
        pairs = get_pairs(word)

        if not pairs:
            return token

        while True:
            bigram = min(pairs, key = lambda pair: self.bpe_ranks.get(pair, float('inf')))
            if bigram not in self.bpe_ranks:
                break
            first, second = bigram
            new_word = []
            i = 0
            while i < len(word):
                try:
                    j = word.index(first, i)
                    new_word.extend(word[i:j])
                    i = j
                except:
                    new_word.extend(word[i:])
                    break

                if word[i] == first and i < len(word)-1 and word[i+1] == second:
                    new_word.append(first+second)
                    i += 2
                else:
                    new_word.append(word[i])
                    i += 1
            new_word = tuple(new_word)
            word = new_word
            if len(word) == 1:
                break
            else:
                pairs = get_pairs(word)
        word = ' '.join(word)
        self.cache[token] = word
        return word

    def _tokenize(self, text):
        """ Tokenize a string. """
        bpe_tokens = []
        for token in re.findall(self.pat, text):
            if sys.version_info[0] == 2:
                token = ''.join(self.byte_encoder[ord(b)] for b in token)
            else:
                token = ''.join(self.byte_encoder[b] for b in token.encode('utf-8'))
            bpe_tokens.extend(bpe_token for bpe_token in self.bpe(token).split(' '))
        return bpe_tokens

    def _convert_token_to_id(self, token):
        """ Converts a token (str/unicode) in an id using the vocab. """
        return self.encoder.get(token, self.encoder.get(self.unk_token))

    def _convert_id_to_token(self, index):
        """Converts an index (integer) in a token (string/unicode) using the vocab."""
        return self.decoder.get(index)

    def convert_tokens_to_string(self, tokens):
        """ Converts a sequence of tokens (string) in a single string. """
        text = ''.join(tokens)
        text = bytearray([self.byte_decoder[c] for c in text]).decode('utf-8', errors=self.errors)
        return text

    def save_vocabulary(self, save_directory):
        """Save the tokenizer vocabulary and merge files to a directory."""
        if not os.path.isdir(save_directory):
            logger.error("Vocabulary path ({}) should be a directory".format(save_directory))
            return
        vocab_file = os.path.join(save_directory, VOCAB_FILES_NAMES['vocab_file'])
        merge_file = os.path.join(save_directory, VOCAB_FILES_NAMES['merges_file'])

        with open(vocab_file, 'w', encoding='utf-8') as f:
            f.write(json.dumps(self.encoder, ensure_ascii=False))

        index = 0
        with open(merge_file, "w", encoding="utf-8") as writer:
            writer.write(u'#version: 0.2\n')
            for bpe_tokens, token_index in sorted(self.bpe_ranks.items(), key=lambda kv: kv[1]):
                if index != token_index:
                    logger.warning("Saving vocabulary to {}: BPE merge indices are not consecutive."
                                   " Please check that the tokenizer is not corrupted!".format(merge_file))
                    index = token_index
                writer.write(' '.join(bpe_tokens) + u'\n')
                index += 1

        return vocab_file, merge_file


==> pytorch_transformers/tokenization_openai.py <==
"""Tokenization classes for OpenAI GPT."""
from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import json
import logging
import os
import re
from io import open

from .tokenization_utils import PreTrainedTokenizer
from .tokenization_bert import BasicTokenizer

logger = logging.getLogger(__name__)

VOCAB_FILES_NAMES = {
    'vocab_file': 'vocab.json',
    'merges_file': 'merges.txt',
}

PRETRAINED_VOCAB_FILES_MAP = {
    'vocab_file':
    {
        'openai-gpt': "https://s3.amazonaws.com/models.huggingface.co/bert/openai-gpt-vocab.json",
    },
    'merges_file':
    {
        'openai-gpt': "https://s3.amazonaws.com/models.huggingface.co/bert/openai-gpt-merges.txt",
    },
}

PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES = {
    'openai-gpt': 512,
}

def get_pairs(word):
    """
    Return set of symbol pairs in a word.
    word is represented as tuple of symbols (symbols being variable-length strings)
    """
    pairs = set()
    prev_char = word[0]
    for char in word[1:]:
        pairs.add((prev_char, char))
        prev_char = char
    return pairs

def text_standardize(text):
    """
    fixes some issues the spacy tokenizer had on books corpus
    also does some whitespace standardization
    """
    text = text.replace('—', '-')
    text = text.replace('–', '-')
    text = text.replace('―', '-')
    text = text.replace('…', '...')
    text = text.replace('´', "'")
    text = re.sub(r'''(-+|~+|!+|"+|;+|\?+|\++|,+|\)+|\(+|\\+|\/+|\*+|\[+|\]+|}+|{+|\|+|_+)''', r' \1 ', text)
    text = re.sub(r'\s*\n\s*', ' \n ', text)
    text = re.sub(r'[^\S\n]+', ' ', text)
    return text.strip()

class OpenAIGPTTokenizer(PreTrainedTokenizer):
    """
    BPE tokenizer. Peculiarities:
        - lower case all inputs
        - uses SpaCy tokenizer and ftfy for pre-BPE tokenization if they are installed, fallback to BERT's BasicTokenizer if not.
    """
    vocab_files_names = VOCAB_FILES_NAMES
    pretrained_vocab_files_map = PRETRAINED_VOCAB_FILES_MAP
    max_model_input_sizes = PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES

    def __init__(self, vocab_file, merges_file, unk_token="<unk>", **kwargs):
        super(OpenAIGPTTokenizer, self).__init__(unk_token=unk_token, **kwargs)

        try:
            import ftfy
            import spacy
            self.nlp = spacy.load('en', disable=['parser', 'tagger', 'ner', 'textcat'])
            self.fix_text = ftfy.fix_text
        except ImportError:
            logger.warning("ftfy or spacy is not installed using BERT BasicTokenizer instead of SpaCy & ftfy.")
            self.nlp = BasicTokenizer(do_lower_case=True)
            self.fix_text = None

        self.encoder = json.load(open(vocab_file, encoding="utf-8"))
        self.decoder = {v:k for k,v in self.encoder.items()}
        merges = open(merges_file, encoding='utf-8').read().split('\n')[1:-1]
        merges = [tuple(merge.split()) for merge in merges]
        self.bpe_ranks = dict(zip(merges, range(len(merges))))
        self.cache = {}

    @property
    def vocab_size(self):
        return len(self.encoder)

    def bpe(self, token):
        word = tuple(token[:-1]) + (token[-1] + '</w>',)
        if token in self.cache:
            return self.cache[token]
        pairs = get_pairs(word)

        if not pairs:
            return token+'</w>'

        while True:
            bigram = min(pairs, key=lambda pair: self.bpe_ranks.get(pair, float('inf')))
            if bigram not in self.bpe_ranks:
                break
            first, second = bigram
            new_word = []
            i = 0
            while i < len(word):
                try:
                    j = word.index(first, i)
                    new_word.extend(word[i:j])
                    i = j
                except:
                    new_word.extend(word[i:])
                    break

                if word[i] == first and i < len(word)-1 and word[i+1] == second:
                    new_word.append(first+second)
                    i += 2
                else:
                    new_word.append(word[i])
                    i += 1
            new_word = tuple(new_word)
            word = new_word
            if len(word) == 1:
                break
            else:
                pairs = get_pairs(word)
        word = ' '.join(word)
        if word == '\n  </w>':
            word = '\n</w>'
        self.cache[token] = word
        return word

    def _tokenize(self, text):
        """ Tokenize a string. """
        split_tokens = []
        if self.fix_text is None:
            text = self.nlp.tokenize(text)
            for token in text:
                split_tokens.extend([t for t in self.bpe(token).split(' ')])
        else:
            text = self.nlp(text_standardize(self.fix_text(text)))
            for token in text:
                split_tokens.extend([t for t in self.bpe(token.text.lower()).split(' ')])
        return split_tokens

    def _convert_token_to_id(self, token):
        """ Converts a token (str/unicode) in an id using the vocab. """
        return self.encoder.get(token, self.encoder.get(self.unk_token))

    def _convert_id_to_token(self, index):
        """Converts an id in a token (BPE) using the vocab."""
        return self.decoder.get(index, self.unk_token)

    def convert_tokens_to_string(self, tokens):
        """ Converts a sequence of tokens (string) in a single string. """
        out_string = ''.join(tokens).replace('</w>', ' ').strip()
        return out_string

    def save_vocabulary(self, save_directory):
        """Save the tokenizer vocabulary and merge files to a directory."""
        if not os.path.isdir(save_directory):
            logger.error("Vocabulary path ({}) should be a directory".format(save_directory))
            return
        vocab_file = os.path.join(save_directory, VOCAB_FILES_NAMES['vocab_file'])
        merge_file = os.path.join(save_directory, VOCAB_FILES_NAMES['merges_file'])

        with open(vocab_file, 'w', encoding='utf-8') as f:
            f.write(json.dumps(self.encoder, ensure_ascii=False))

        index = 0
        with open(merge_file, "w", encoding="utf-8") as writer:
            writer.write(u'#version: 0.2\n')
            for bpe_tokens, token_index in sorted(self.bpe_ranks.items(), key=lambda kv: kv[1]):
                if index != token_index:
                    logger.warning("Saving vocabulary to {}: BPE merge indices are not consecutive."
                                   " Please check that the tokenizer is not corrupted!".format(merge_file))
                    index = token_index
                writer.write(' '.join(bpe_tokens) + u'\n')
                index += 1

        return vocab_file, merge_file


==> pytorch_transformers/tokenization_transfo_xl.py <==
""" Tokenization classes for Transformer XL model.
    Adapted from https://github.com/kimiyoung/transformer-xl.
"""
from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import glob
import logging
import os
import sys
from collections import Counter, OrderedDict
from io import open

import torch
import numpy as np

from .file_utils import cached_path
from .tokenization_utils import PreTrainedTokenizer

if sys.version_info[0] == 2:
    import cPickle as pickle
else:
    import pickle


logger = logging.getLogger(__name__)

VOCAB_FILES_NAMES = {'pretrained_vocab_file': 'vocab.bin', 'vocab_file': 'vocab.txt'}

PRETRAINED_VOCAB_FILES_MAP = {
    'pretrained_vocab_file':
    {
        'transfo-xl-wt103': "https://s3.amazonaws.com/models.huggingface.co/bert/transfo-xl-wt103-vocab.bin",
    }
}

PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES = {
    'transfo-xl-wt103': None,
}

PRETRAINED_CORPUS_ARCHIVE_MAP = {
    'transfo-xl-wt103': "https://s3.amazonaws.com/models.huggingface.co/bert/transfo-xl-wt103-corpus.bin",
}
CORPUS_NAME = 'corpus.bin'

class TransfoXLTokenizer(PreTrainedTokenizer):
    """
    Transformer-XL tokenizer adapted from Vocab class in https://github.com/kimiyoung/transformer-xl
    """
    vocab_files_names = VOCAB_FILES_NAMES
    pretrained_vocab_files_map = PRETRAINED_VOCAB_FILES_MAP
    max_model_input_sizes = PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES

    def __init__(self, special=None, min_freq=0, max_size=None, lower_case=False,
                 delimiter=None, vocab_file=None, pretrained_vocab_file=None,
                 never_split=None, unk_token="<unk>", eos_token="<eos>",
                 additional_special_tokens=["<formula>"], **kwargs):
        super(TransfoXLTokenizer, self).__init__(unk_token=unk_token, eos_token=eos_token,
                                                 additional_special_tokens=additional_special_tokens,
                                                 **kwargs)
        if never_split is None:
            never_split = self.all_special_tokens
        if special is None:
            special = []
        self.counter = Counter()
        self.special = special
        self.min_freq = min_freq
        self.max_size = max_size
        self.lower_case = lower_case
        self.delimiter = delimiter
        self.vocab_file = vocab_file
        self.never_split = never_split

        if pretrained_vocab_file is not None:
            vocab_dict = torch.load(pretrained_vocab_file)
            for key, value in vocab_dict.items():
                self.__dict__[key] = value

        if vocab_file is not None:
            self.build_vocab()

    def count_file(self, path, verbose=False, add_eos=False):
        if verbose: logger.info('counting file {} ...'.format(path))
        assert os.path.exists(path)

        sents = []
        with open(path, 'r', encoding='utf-8') as f:
            for idx, line in enumerate(f):
                if verbose and idx > 0 and idx % 500000 == 0:
                    logger.info('    line {}'.format(idx))
                symbols = self.tokenize(line, add_eos=add_eos)
                self.counter.update(symbols)
                sents.append(symbols)

        return sents

    def count_sents(self, sents, verbose=False):
        """
            sents : a list of sentences, each a list of tokenized symbols
        """
        if verbose: logger.info('counting {} sents ...'.format(len(sents)))
        for idx, symbols in enumerate(sents):
            if verbose and idx > 0 and idx % 500000 == 0:
                logger.info('    line {}'.format(idx))
            self.counter.update(symbols)

    def _build_from_file(self, vocab_file):
        self.idx2sym = []
        self.sym2idx = OrderedDict()

        with open(vocab_file, 'r', encoding='utf-8') as f:
            for line in f:
                symb = line.strip().split()[0]
                self.add_symbol(symb)
        if '<UNK>' in self.sym2idx:
            self.unk_idx = self.sym2idx['<UNK>']
        elif '<unk>' in self.sym2idx:
            self.unk_idx = self.sym2idx['<unk>']
        else:
            raise ValueError('No <unkown> token in vocabulary')

    def save_vocabulary(self, vocab_path):
        """Save the tokenizer vocabulary to a directory or file."""
        if os.path.isdir(vocab_path):
            vocab_file = os.path.join(vocab_path, VOCAB_FILES_NAMES['pretrained_vocab_file'])
        torch.save(self.__dict__, vocab_file)
        return (vocab_file,)

    def build_vocab(self):
        if self.vocab_file:
            logger.info('building vocab from {}'.format(self.vocab_file))
            self._build_from_file(self.vocab_file)
            logger.info('final vocab size {}'.format(len(self)))
        else:
            logger.info('building vocab with min_freq={}, max_size={}'.format(
                self.min_freq, self.max_size))
            self.idx2sym = []
            self.sym2idx = OrderedDict()

            for sym in self.special:
                self.add_special(sym)

            for sym, cnt in self.counter.most_common(self.max_size):
                if cnt < self.min_freq: break
                self.add_symbol(sym)

            logger.info('final vocab size {} from {} unique tokens'.format(
                len(self), len(self.counter)))

    def encode_file(self, path, ordered=False, verbose=False, add_eos=True,
            add_double_eos=False):
        if verbose: logger.info('encoding file {} ...'.format(path))
        assert os.path.exists(path)
        encoded = []
        with open(path, 'r', encoding='utf-8') as f:
            for idx, line in enumerate(f):
                if verbose and idx > 0 and idx % 500000 == 0:
                    logger.info('    line {}'.format(idx))
                symbols = self.tokenize(line, add_eos=add_eos,
                    add_double_eos=add_double_eos)
                encoded.append(self.convert_to_tensor(symbols))

        if ordered:
            encoded = torch.cat(encoded)

        return encoded

    def encode_sents(self, sents, ordered=False, verbose=False):
        if verbose: logger.info('encoding {} sents ...'.format(len(sents)))
        encoded = []
        for idx, symbols in enumerate(sents):
            if verbose and idx > 0 and idx % 500000 == 0:
                logger.info('    line {}'.format(idx))
            encoded.append(self.convert_to_tensor(symbols))

        if ordered:
            encoded = torch.cat(encoded)

        return encoded

    def add_special(self, sym):
        if sym not in self.sym2idx:
            self.idx2sym.append(sym)
            self.sym2idx[sym] = len(self.idx2sym) - 1
            setattr(self, '{}_idx'.format(sym.strip('<>')), self.sym2idx[sym])

    def add_symbol(self, sym):
        if sym not in self.sym2idx:
            self.idx2sym.append(sym)
            self.sym2idx[sym] = len(self.idx2sym) - 1

    def _convert_id_to_token(self, idx):
        """Converts an id in a token (BPE) using the vocab."""
        assert 0 <= idx < len(self), 'Index {} out of vocabulary range'.format(idx)
        return self.idx2sym[idx]

    def _convert_token_to_id(self, sym):
        """ Converts a token (str/unicode) in an id using the vocab. """
        if sym in self.sym2idx:
            return self.sym2idx[sym]
        else:
            if hasattr(self, 'unk_idx'):
                return self.sym2idx.get(sym, self.unk_idx)
            elif '<unk>' in self.sym2idx:
                return self.sym2idx['<unk>']
            elif '<UNK>' in self.sym2idx:
                return self.sym2idx['<UNK>']
            else:
                raise ValueError('Token not in vocabulary and no <unk> token in vocabulary for replacement')

    def convert_tokens_to_string(self, tokens):
        """ Converts a sequence of tokens (string) in a single string. """
        out_string = ' '.join(tokens).strip()
        return out_string

    def convert_to_tensor(self, symbols):
        return torch.LongTensor(self.convert_tokens_to_ids(symbols))

    @property
    def vocab_size(self):
        return len(self.idx2sym)

    def _tokenize(self, line, add_eos=False, add_double_eos=False):
        line = line.strip()
        if self.lower_case:
            line = line.lower()
        if self.delimiter == '':
            symbols = line
        else:
            symbols = line.split(self.delimiter)

        if add_double_eos: # lm1b
            return ['<S>'] + symbols + ['<S>']
        elif add_eos:
            return symbols + ['<eos>']
        else:
            return symbols


class LMOrderedIterator(object):
    def __init__(self, data, bsz, bptt, device='cpu', ext_len=None):
        """
            data -- LongTensor -- the LongTensor is strictly ordered
        """
        self.bsz = bsz
        self.bptt = bptt
        self.ext_len = ext_len if ext_len is not None else 0

        self.device = device
        self.n_step = data.size(0) // bsz
        data = data.narrow(0, 0, self.n_step * bsz)
        self.data = data.view(bsz, -1).t().contiguous().to(device)
        self.n_batch = (self.n_step + self.bptt - 1) // self.bptt

    def get_batch(self, i, bptt=None):
        if bptt is None: bptt = self.bptt
        seq_len = min(bptt, self.data.size(0) - 1 - i)

        end_idx = i + seq_len
        beg_idx = max(0, i - self.ext_len)

        data = self.data[beg_idx:end_idx]
        target = self.data[i+1:i+1+seq_len]

        data_out = data.transpose(0, 1).contiguous().to(self.device)
        target_out = target.transpose(0, 1).contiguous().to(self.device)

        return data_out, target_out, seq_len

    def get_fixlen_iter(self, start=0):
        for i in range(start, self.data.size(0) - 1, self.bptt):
            yield self.get_batch(i)

    def get_varlen_iter(self, start=0, std=5, min_len=5, max_deviation=3):
        max_len = self.bptt + max_deviation * std
        i = start
        while True:
            bptt = self.bptt if np.random.random() < 0.95 else self.bptt / 2.
            bptt = min(max_len, max(min_len, int(np.random.normal(bptt, std))))
            data, target, seq_len = self.get_batch(i, bptt)
            i += seq_len
            yield data, target, seq_len
            if i >= self.data.size(0) - 2:
                break

    def __iter__(self):
        return self.get_fixlen_iter()


class LMShuffledIterator(object):
    def __init__(self, data, bsz, bptt, device='cpu', ext_len=None, shuffle=False):
        """
            data -- list[LongTensor] -- there is no order among the LongTensors
        """
        self.data = data

        self.bsz = bsz
        self.bptt = bptt
        self.ext_len = ext_len if ext_len is not None else 0

        self.device = device
        self.shuffle = shuffle

    def get_sent_stream(self):
        epoch_indices = np.random.permutation(len(self.data)) if self.shuffle \
            else np.array(range(len(self.data)))
        for idx in epoch_indices:
            yield self.data[idx]

    def stream_iterator(self, sent_stream):
        streams = [None] * self.bsz

        data = torch.LongTensor(self.bptt, self.bsz)
        target = torch.LongTensor(self.bptt, self.bsz)

        n_retain = 0

        while True:
            data[n_retain:].fill_(-1)
            target.fill_(-1)

            valid_batch = True

            for i in range(self.bsz):
                n_filled = 0
                try:
                    while n_filled < self.bptt:
                        if streams[i] is None or len(streams[i]) <= 1:
                            streams[i] = next(sent_stream)
                        n_new = min(len(streams[i]) - 1, self.bptt - n_filled)
                        data[n_retain+n_filled:n_retain+n_filled+n_new, i] = \
                            streams[i][:n_new]
                        target[n_filled:n_filled+n_new, i] = \
                            streams[i][1:n_new+1]
                        streams[i] = streams[i][n_new:]
                        n_filled += n_new
                except StopIteration:
                    valid_batch = False
                    break

            if not valid_batch:
                return

            data_out = data.transpose(0, 1).contiguous().to(self.device)
            target_out = target.transpose(0, 1).contiguous().to(self.device)

            yield data_out, target_out, self.bptt

            n_retain = min(data.size(0), self.ext_len)
            if n_retain > 0:
                data[:n_retain] = data[-n_retain:]
            data.resize_(n_retain + self.bptt, data.size(1))

    def __iter__(self):
        sent_stream = self.get_sent_stream()

        for batch in self.stream_iterator(sent_stream):
            yield batch


class LMMultiFileIterator(LMShuffledIterator):
    def __init__(self, paths, vocab, bsz, bptt, device='cpu', ext_len=None,
        shuffle=False):

        self.paths = paths
        self.vocab = vocab

        self.bsz = bsz
        self.bptt = bptt
        self.ext_len = ext_len if ext_len is not None else 0

        self.device = device
        self.shuffle = shuffle

    def get_sent_stream(self, path):
        sents = self.vocab.encode_file(path, add_double_eos=True)
        if self.shuffle:
            np.random.shuffle(sents)
        sent_stream = iter(sents)

        return sent_stream

    def __iter__(self):
        if self.shuffle:
            np.random.shuffle(self.paths)

        for path in self.paths:
            sent_stream = self.get_sent_stream(path)
            for batch in self.stream_iterator(sent_stream):
                yield batch


class TransfoXLCorpus(object):
    @classmethod
    def from_pretrained(cls, pretrained_model_name_or_path, cache_dir=None, *inputs, **kwargs):
        """
        Instantiate a pre-processed corpus.
        """
        vocab = TransfoXLTokenizer.from_pretrained(pretrained_model_name_or_path, *inputs, **kwargs)
        if pretrained_model_name_or_path in PRETRAINED_CORPUS_ARCHIVE_MAP:
            corpus_file = PRETRAINED_CORPUS_ARCHIVE_MAP[pretrained_model_name_or_path]
        else:
            corpus_file = os.path.join(pretrained_model_name_or_path, CORPUS_NAME)
        try:
            resolved_corpus_file = cached_path(corpus_file, cache_dir=cache_dir)
        except EnvironmentError:
            logger.error(
                "Corpus '{}' was not found in corpus list ({}). "
                "We assumed '{}' was a path or url but couldn't find files {} "
                "at this path or url.".format(
                    pretrained_model_name_or_path,
                    ', '.join(PRETRAINED_CORPUS_ARCHIVE_MAP.keys()),
                    pretrained_model_name_or_path,
                    corpus_file))
            return None
        if resolved_corpus_file == corpus_file:
            logger.info("loading corpus file {}".format(corpus_file))
        else:
            logger.info("loading corpus file {} from cache at {}".format(
                corpus_file, resolved_corpus_file))
        corpus = cls(*inputs, **kwargs)
        corpus_dict = torch.load(resolved_corpus_file)
        for key, value in corpus_dict.items():
            corpus.__dict__[key] = value
        corpus.vocab = vocab
        if corpus.train is not None:
            corpus.train = torch.tensor(corpus.train, dtype=torch.long)
        if corpus.valid is not None:
            corpus.valid = torch.tensor(corpus.valid, dtype=torch.long)
        if corpus.test is not None:
            corpus.test = torch.tensor(corpus.test, dtype=torch.long)
        return corpus

    def __init__(self, *args, **kwargs):
        self.vocab = TransfoXLTokenizer(*args, **kwargs)
        self.dataset = None
        self.train = None
        self.valid = None
        self.test = None

    def build_corpus(self, path, dataset):
        self.dataset = dataset

        if self.dataset in ['ptb', 'wt2', 'enwik8', 'text8']:
            self.vocab.count_file(os.path.join(path, 'train.txt'))
            self.vocab.count_file(os.path.join(path, 'valid.txt'))
            self.vocab.count_file(os.path.join(path, 'test.txt'))
        elif self.dataset == 'wt103':
            self.vocab.count_file(os.path.join(path, 'train.txt'))
        elif self.dataset == 'lm1b':
            train_path_pattern = os.path.join(
                path, '1-billion-word-language-modeling-benchmark-r13output',
                'training-monolingual.tokenized.shuffled', 'news.en-*')
            train_paths = glob.glob(train_path_pattern)

        self.vocab.build_vocab()

        if self.dataset in ['ptb', 'wt2', 'wt103']:
            self.train = self.vocab.encode_file(
                os.path.join(path, 'train.txt'), ordered=True)
            self.valid = self.vocab.encode_file(
                os.path.join(path, 'valid.txt'), ordered=True)
            self.test = self.vocab.encode_file(
                os.path.join(path, 'test.txt'), ordered=True)
        elif self.dataset in ['enwik8', 'text8']:
            self.train = self.vocab.encode_file(
                os.path.join(path, 'train.txt'), ordered=True, add_eos=False)
            self.valid = self.vocab.encode_file(
                os.path.join(path, 'valid.txt'), ordered=True, add_eos=False)
            self.test = self.vocab.encode_file(
                os.path.join(path, 'test.txt'), ordered=True, add_eos=False)
        elif self.dataset == 'lm1b':
            self.train = train_paths
            self.valid = self.vocab.encode_file(
                os.path.join(path, 'valid.txt'), ordered=False, add_double_eos=True)
            self.test = self.vocab.encode_file(
                os.path.join(path, 'test.txt'), ordered=False, add_double_eos=True)

    def get_iterator(self, split, *args, **kwargs):
        if split == 'train':
            if self.dataset in ['ptb', 'wt2', 'wt103', 'enwik8', 'text8']:
                data_iter = LMOrderedIterator(self.train, *args, **kwargs)
            elif self.dataset == 'lm1b':
                kwargs['shuffle'] = True
                data_iter = LMMultiFileIterator(self.train, self.vocab, *args, **kwargs)
        elif split in ['valid', 'test']:
            data = self.valid if split == 'valid' else self.test
            if self.dataset in ['ptb', 'wt2', 'wt103', 'enwik8', 'text8']:
                data_iter = LMOrderedIterator(data, *args, **kwargs)
            elif self.dataset == 'lm1b':
                data_iter = LMShuffledIterator(data, *args, **kwargs)

        return data_iter


def get_lm_corpus(datadir, dataset):
    fn = os.path.join(datadir, 'cache.pt')
    fn_pickle = os.path.join(datadir, 'cache.pkl')
    if os.path.exists(fn):
        logger.info('Loading cached dataset...')
        corpus = torch.load(fn_pickle)
    elif os.path.exists(fn):
        logger.info('Loading cached dataset from pickle...')
        with open(fn, "rb") as fp:
            corpus = pickle.load(fp)
    else:
        logger.info('Producing dataset {}...'.format(dataset))
        kwargs = {}
        if dataset in ['wt103', 'wt2']:
            kwargs['special'] = ['<eos>']
            kwargs['lower_case'] = False
        elif dataset == 'ptb':
            kwargs['special'] = ['<eos>']
            kwargs['lower_case'] = True
        elif dataset == 'lm1b':
            kwargs['special'] = []
            kwargs['lower_case'] = False
            kwargs['vocab_file'] = os.path.join(datadir, '1b_word_vocab.txt')
        elif dataset in ['enwik8', 'text8']:
            pass

        corpus = TransfoXLCorpus(datadir, dataset, **kwargs)
        torch.save(corpus, fn)

    return corpus


==> pytorch_transformers/tokenization_utils.py <==
"""Tokenization classes for OpenAI GPT."""
from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import logging
import os
import json
import six
from io import open

from .file_utils import cached_path

logger = logging.getLogger(__name__)

SPECIAL_TOKENS_MAP_FILE = 'special_tokens_map.json'
ADDED_TOKENS_FILE = 'added_tokens.json'

class PreTrainedTokenizer(object):
    """ Base class for all tokenizers.
    Handle all the shared methods for tokenization and special tokens as well as methods dowloading/caching/loading pretrained tokenizers as well as adding tokens to the vocabulary.

    This class also contain the added tokens in a unified way on top of all tokenizers so we don't have to handle the specific vocabulary augmentation methods of the various underlying dictionary structures (BPE, sentencepiece...).

    Class attributes (overridden by derived classes):

        - ``vocab_files_names``: a python ``dict`` with, as keys, the ``__init__`` keyword name of each vocabulary file required by the model, and as associated values, the filename for saving the associated file (string).
        - ``pretrained_vocab_files_map``: a python ``dict of dict`` the high-level keys being the ``__init__`` keyword name of each vocabulary file required by the model, the low-level being the `short-cut-names` (string) of the pretrained models with, as associated values, the `url` (string) to the associated pretrained vocabulary file.
        - ``max_model_input_sizes``: a python ``dict`` with, as keys, the `short-cut-names` (string) of the pretrained models, and as associated values, the maximum length of the sequence inputs of this model, or None if the model has no maximum input size.

    Parameters:

        - ``bos_token``: (`Optional`) string: a beginning of sentence token. Will be associated to ``self.bos_token``

        - ``eos_token``: (`Optional`) string: an end of sentence token. Will be associated to ``self.eos_token``

        - ``unk_token``: (`Optional`) string: an unknown token. Will be associated to ``self.unk_token``

        - ``sep_token``: (`Optional`) string: a separation token (e.g. to separate context and query in an input sequence). Will be associated to ``self.sep_token``

        - ``pad_token``: (`Optional`) string: a padding token. Will be associated to ``self.pad_token``

        - ``cls_token``: (`Optional`) string: a classification token (e.g. to extract a summary of an input sequence leveraging self-attention along the full depth of the model). Will be associated to ``self.cls_token``

        - ``mask_token``: (`Optional`) string: a masking token (e.g. when training a model with masked-language modeling). Will be associated to ``self.mask_token``

        - ``additional_special_tokens``: (`Optional`) list: a list of additional special tokens. Adding all special tokens here ensure they won't be split by the tokenization process. Will be associated to ``self.additional_special_tokens``
    """
    vocab_files_names = {}
    pretrained_vocab_files_map = {}
    max_model_input_sizes = {}

    SPECIAL_TOKENS_ATTRIBUTES = ["bos_token", "eos_token", "unk_token", "sep_token",
                                 "pad_token", "cls_token", "mask_token", "noi_token",
                                 "additional_special_tokens"]

    @property
    def bos_token(self):
        """ Beginning of sentence token (string). Log an error if used while not having been set. """
        if self._bos_token is None:
            logger.error("Using bos_token, but it is not set yet.")
        return self._bos_token

    @property
    def eos_token(self):
        """ End of sentence token (string). Log an error if used while not having been set. """
        if self._eos_token is None:
            logger.error("Using eos_token, but it is not set yet.")
        return self._eos_token

    @property
    def unk_token(self):
        """ Unknown token (string). Log an error if used while not having been set. """
        if self._unk_token is None:
            logger.error("Using unk_token, but it is not set yet.")
        return self._unk_token

    @property
    def sep_token(self):
        """ Separation token (string). E.g. separate context and query in an input sequence. Log an error if used while not having been set. """
        if self._sep_token is None:
            logger.error("Using sep_token, but it is not set yet.")
        return self._sep_token

    @property
    def pad_token(self):
        """ Padding token (string). Log an error if used while not having been set. """
        if self._pad_token is None:
            logger.error("Using pad_token, but it is not set yet.")
        return self._pad_token

    @property
    def cls_token(self):
        """ Classification token (string). E.g. to extract a summary of an input sequence leveraging self-attention along the full depth of the model. Log an error if used while not having been set. """
        if self._cls_token is None:
            logger.error("Using cls_token, but it is not set yet.")
        return self._cls_token

    @property
    def mask_token(self):
        """ Mask token (string). E.g. when training a model with masked-language modeling. Log an error if used while not having been set. """
        if self._mask_token is None:
            logger.error("Using mask_token, but it is not set yet.")
        return self._mask_token

    @property
    def noi_token(self):
        """ Mask token (string). E.g. when training a model with masked-language modeling. Log an error if used while not having been set. """
        if self._noi_token is None:
            logger.error("Using noi_token, but it is not set yet.")
        return self._noi_token

    @property
    def additional_special_tokens(self):
        """ All the additional special tokens you may want to use (list of strings). Log an error if used while not having been set. """
        if self._additional_special_tokens is None:
            logger.error("Using additional_special_tokens, but it is not set yet.")
        return self._additional_special_tokens

    @bos_token.setter
    def bos_token(self, value):
        self._bos_token = value

    @eos_token.setter
    def eos_token(self, value):
        self._eos_token = value

    @unk_token.setter
    def unk_token(self, value):
        self._unk_token = value

    @sep_token.setter
    def sep_token(self, value):
        self._sep_token = value

    @pad_token.setter
    def pad_token(self, value):
        self._pad_token = value

    @cls_token.setter
    def cls_token(self, value):
        self._cls_token = value

    @mask_token.setter
    def mask_token(self, value):
        self._mask_token = value
    
    @noi_token.setter
    def noi_token(self, value):
        self._noi_token = value

    @additional_special_tokens.setter
    def additional_special_tokens(self, value):
        self._additional_special_tokens = value

    def __init__(self, max_len=None, **kwargs):
        self._bos_token = None
        self._eos_token = None
        self._unk_token = None
        self._sep_token = None
        self._pad_token = None
        self._cls_token = None
        self._mask_token = None
        self._noi_token = None
        self._additional_special_tokens = []

        self.max_len = max_len if max_len is not None else int(1e12)
        self.added_tokens_encoder = {}
        self.added_tokens_decoder = {}

        for key, value in kwargs.items():
            if key in self.SPECIAL_TOKENS_ATTRIBUTES:
                if key == 'additional_special_tokens':
                    assert isinstance(value, (list, tuple)) and all(isinstance(t, str) or (six.PY2 and isinstance(t, unicode)) for t in value)
                else:
                    assert isinstance(value, str) or (six.PY2 and isinstance(value, unicode))
                setattr(self, key, value)


    @classmethod
    def from_pretrained(cls, *inputs, **kwargs):
        r""" Instantiate a :class:`~pytorch_transformers.PreTrainedTokenizer` (or a derived class) from a predefined tokenizer.

        Parameters:
            pretrained_model_name_or_path: either:

                - a string with the `shortcut name` of a predefined tokenizer to load from cache or download, e.g.: ``bert-base-uncased``.
                - a path to a `directory` containing vocabulary files required by the tokenizer, for instance saved using the :func:`~pytorch_transformers.PreTrainedTokenizer.save_pretrained` method, e.g.: ``./my_model_directory/``.
                - (not applicable to all derived classes) a path or url to a single saved vocabulary file if and only if the tokenizer only requires a single vocabulary file (e.g. Bert, XLNet), e.g.: ``./my_model_directory/vocab.txt``.

            cache_dir: (`optional`) string:
                Path to a directory in which a downloaded predefined tokenizer vocabulary files should be cached if the standard cache should not be used.

            inputs: (`optional`) positional arguments: will be passed to the Tokenizer ``__init__`` method.

            kwargs: (`optional`) keyword arguments: will be passed to the Tokenizer ``__init__`` method. Can be used to set special tokens like ``bos_token``, ``eos_token``, ``unk_token``, ``sep_token``, ``pad_token``, ``cls_token``, ``mask_token``, ``additional_special_tokens``. See parameters in the doc string of :class:`~pytorch_transformers.PreTrainedTokenizer` for details.

        Examples::
            tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
            tokenizer = BertTokenizer.from_pretrained('./test/saved_model/')
            tokenizer = BertTokenizer.from_pretrained('./test/saved_model/my_vocab.txt')
            tokenizer = BertTokenizer.from_pretrained('bert-base-uncased', unk_token='<unk>')
            assert tokenizer.unk_token == '<unk>'

        """
        return cls._from_pretrained(*inputs, **kwargs)


    @classmethod
    def _from_pretrained(cls, pretrained_model_name_or_path, *inputs, **kwargs):
        cache_dir = kwargs.pop('cache_dir', None)

        s3_models = list(cls.max_model_input_sizes.keys())
        vocab_files = {}
        if pretrained_model_name_or_path in s3_models:
            for file_id, map_list in cls.pretrained_vocab_files_map.items():
                vocab_files[file_id] = map_list[pretrained_model_name_or_path]
        else:
            logger.info(
                "Model name '{}' not found in model shortcut name list ({}). "
                "Assuming '{}' is a path or url to a directory containing tokenizer files.".format(
                    pretrained_model_name_or_path, ', '.join(s3_models),
                    pretrained_model_name_or_path))
            for file_id, file_name in cls.vocab_files_names.items():
                if os.path.isdir(pretrained_model_name_or_path):
                    full_file_name = os.path.join(pretrained_model_name_or_path, file_name)
                else:
                    full_file_name = pretrained_model_name_or_path
                if not os.path.exists(full_file_name):
                    logger.info("Didn't find file {}. We won't load it.".format(full_file_name))
                    full_file_name = None
                vocab_files[file_id] = full_file_name
            all_vocab_files_names = {'added_tokens_file': ADDED_TOKENS_FILE,
                                     'special_tokens_map_file': SPECIAL_TOKENS_MAP_FILE}
            saved_directory = pretrained_model_name_or_path
            if os.path.exists(saved_directory) and not os.path.isdir(saved_directory):
                saved_directory = os.path.dirname(saved_directory)

            for file_id, file_name in all_vocab_files_names.items():
                full_file_name = os.path.join(saved_directory, file_name)
                if not os.path.exists(full_file_name):
                    logger.info("Didn't find file {}. We won't load it.".format(full_file_name))
                    full_file_name = None
                vocab_files[file_id] = full_file_name

            if all(full_file_name is None for full_file_name in vocab_files.values()):
                logger.error(
                    "Model name '{}' was not found in model name list ({}). "
                    "We assumed '{}' was a path or url but couldn't find tokenizer files"
                    "at this path or url.".format(
                        pretrained_model_name_or_path, ', '.join(s3_models),
                        pretrained_model_name_or_path, ))
                return None
        try:
            resolved_vocab_files = {}
            for file_id, file_path in vocab_files.items():
                if file_path is None:
                    resolved_vocab_files[file_id] = None
                else:
                    resolved_vocab_files[file_id] = cached_path(file_path, cache_dir=cache_dir)
        except EnvironmentError:
            if pretrained_model_name_or_path in s3_models:
                logger.error("Couldn't reach server to download vocabulary.")
            else:
                logger.error(
                    "Model name '{}' was not found in model name list ({}). "
                    "We assumed '{}' was a path or url but couldn't find files {} "
                    "at this path or url.".format(
                        pretrained_model_name_or_path, ', '.join(s3_models),
                        pretrained_model_name_or_path, str(vocab_files.keys())))
            return None

        for file_id, file_path in vocab_files.items():
            if file_path == resolved_vocab_files[file_id]:
                logger.info("loading file {}".format(file_path))
            else:
                logger.info("loading file {} from cache at {}".format(
                    file_path, resolved_vocab_files[file_id]))
        if pretrained_model_name_or_path in cls.max_model_input_sizes:
            max_len = cls.max_model_input_sizes[pretrained_model_name_or_path]
            if max_len is not None and isinstance(max_len, (int, float)):
                kwargs['max_len'] = min(kwargs.get('max_len', int(1e12)), max_len)
        added_tokens_file = resolved_vocab_files.pop('added_tokens_file', None)
        special_tokens_map_file = resolved_vocab_files.pop('special_tokens_map_file', None)
        for args_name, file_path in resolved_vocab_files.items():
            if args_name not in kwargs:
                kwargs[args_name] = file_path
        if special_tokens_map_file is not None:
            special_tokens_map = json.load(open(special_tokens_map_file, encoding="utf-8"))
            for key, value in special_tokens_map.items():
                if key not in kwargs:
                    kwargs[key] = value
        tokenizer = cls(*inputs, **kwargs)
        if added_tokens_file is not None:
            added_tok_encoder = json.load(open(added_tokens_file, encoding="utf-8"))
            added_tok_decoder = {v:k for k, v in added_tok_encoder.items()}
            tokenizer.added_tokens_encoder.update(added_tok_encoder)
            tokenizer.added_tokens_decoder.update(added_tok_decoder)

        return tokenizer


    def save_pretrained(self, save_directory):
        """ Save the tokenizer vocabulary files (with added tokens) and the
            special-tokens-to-class-attributes-mapping to a directory.

            This method make sure the full tokenizer can then be re-loaded using the :func:`~pytorch_transformers.PreTrainedTokenizer.from_pretrained` class method.
        """
        if not os.path.isdir(save_directory):
            logger.error("Saving directory ({}) should be a directory".format(save_directory))
            return

        special_tokens_map_file = os.path.join(save_directory, SPECIAL_TOKENS_MAP_FILE)
        added_tokens_file = os.path.join(save_directory, ADDED_TOKENS_FILE)

        with open(special_tokens_map_file, 'w', encoding='utf-8') as f:
            f.write(json.dumps(self.special_tokens_map, ensure_ascii=False))

        with open(added_tokens_file, 'w', encoding='utf-8') as f:
            if self.added_tokens_encoder:
                out_str = json.dumps(self.added_tokens_encoder, ensure_ascii=False)
            else:
                out_str = u"{}"
            f.write(out_str)

        vocab_files = self.save_vocabulary(save_directory)

        return vocab_files + (special_tokens_map_file, added_tokens_file)


    def save_vocabulary(self, save_directory):
        """ Save the tokenizer vocabulary to a directory. This method does *NOT* save added tokens
            and special token mappings.

            Please use :func:`~pytorch_transformers.PreTrainedTokenizer.save_pretrained` `()` to save the full Tokenizer state if you want to reload it using the :func:`~pytorch_transformers.PreTrainedTokenizer.from_pretrained` class method.
        """
        raise NotImplementedError


    def vocab_size(self):
        """ Size of the base vocabulary (without the added tokens) """
        raise NotImplementedError


    def __len__(self):
        """ Size of the full vocabulary with the added tokens """
        return self.vocab_size + len(self.added_tokens_encoder)


    def add_tokens(self, new_tokens):
        """ Add a list of new tokens to the tokenizer class. If the new tokens are not in the
        vocabulary, they are added to it with indices starting from length of the current vocabulary.

            Parameters:
                new_tokens: list of string. Each string is a token to add. Tokens are only added if they are not already in the vocabulary (tested by checking if the tokenizer assign the index of the ``unk_token`` to them).

            Returns:
                Number of tokens added to the vocabulary.

        Examples::
            tokenizer = BertTokenizer.from_pretrained('bert-base-uncased')
            model = BertModel.from_pretrained('bert-base-uncased')

            num_added_toks = tokenizer.add_tokens(['new_tok1', 'my_new-tok2'])
            print('We have added', num_added_toks, 'tokens')
            model.resize_token_embeddings(len(tokenizer))  # Notice: resize_token_embeddings expect to receive the full size of the new vocabulary, i.e. the length of the tokenizer.
        """
        if not new_tokens:
            return 0

        to_add_tokens = []
        for token in new_tokens:
            assert isinstance(token, str) or (six.PY2 and isinstance(token, unicode))
            if token != self.unk_token and \
                    self.convert_tokens_to_ids(token) == self.convert_tokens_to_ids(self.unk_token):
                to_add_tokens.append(token)
                logger.info("Adding %s to the vocabulary", token)

        added_tok_encoder = dict((tok, len(self) + i) for i, tok in enumerate(to_add_tokens))
        added_tok_decoder = {v:k for k, v in added_tok_encoder.items()}
        self.added_tokens_encoder.update(added_tok_encoder)
        self.added_tokens_decoder.update(added_tok_decoder)

        return len(to_add_tokens)


    def add_special_tokens(self, special_tokens_dict):
        """ Add a dictionary of special tokens (eos, pad, cls...) to the encoder and link them
            to class attributes. If special tokens are NOT in the vocabulary, they are added
            to it (indexed starting from the last index of the current vocabulary).

            Parameters:
                special_tokens_dict: dict of string. Keys should be in the list of predefined special attributes: [``bos_token``, ``eos_token``, ``unk_token``, ``sep_token``, ``pad_token``, ``cls_token``, ``mask_token``, ``additional_special_tokens``].
                
                    Tokens are only added if they are not already in the vocabulary (tested by checking if the tokenizer assign the index of the ``unk_token`` to them).

            Returns:
                Number of tokens added to the vocabulary.

        Examples::
            tokenizer = GPT2Tokenizer.from_pretrained('gpt2')
            model = GPT2Model.from_pretrained('gpt2')

            special_tokens_dict = {'cls_token': '<CLS>'}

            num_added_toks = tokenizer.add_special_tokens(special_tokens_dict)
            print('We have added', num_added_toks, 'tokens')
            model.resize_token_embeddings(len(tokenizer))  # Notice: resize_token_embeddings expect to receive the full size of the new vocabulary, i.e. the length of the tokenizer.

            assert tokenizer.cls_token == '<CLS>'
        """
        if not special_tokens_dict:
            return 0

        added_tokens = 0
        for key, value in special_tokens_dict.items():
            assert key in self.SPECIAL_TOKENS_ATTRIBUTES
            if key == 'additional_special_tokens':
                assert isinstance(value, (list, tuple)) and all(isinstance(t, str) or (six.PY2 and isinstance(t, unicode)) for t in value)
                added_tokens += self.add_tokens(value)
            else:
                assert isinstance(value, str) or (six.PY2 and isinstance(value, unicode))
                added_tokens += self.add_tokens([value])
            logger.info("Assigning %s to the %s key of the tokenizer", value, key)
            setattr(self, key, value)

        return added_tokens

    def tokenize(self, text, **kwargs):
        """ Converts a string in a sequence of tokens (string), using the tokenizer.
            Split in words for word-based vocabulary or sub-words for sub-word-based
            vocabularies (BPE/SentencePieces/WordPieces).

            Take care of added tokens.
        """
        def split_on_tokens(tok_list, text):
            if not text:
                return []
            if not tok_list:
                return self._tokenize(text, **kwargs)
            tok = tok_list[0]
            split_text = text.split(tok)
            return sum((split_on_tokens(tok_list[1:], sub_text.strip()) + [tok] \
                        for sub_text in split_text), [])[:-1]

        added_tokens = list(self.added_tokens_encoder.keys()) + self.all_special_tokens
        tokenized_text = split_on_tokens(added_tokens, text)
        return tokenized_text

    def _tokenize(self, text, **kwargs):
        """ Converts a string in a sequence of tokens (string), using the tokenizer.
            Split in words for word-based vocabulary or sub-words for sub-word-based
            vocabularies (BPE/SentencePieces/WordPieces).

            Do NOT take care of added tokens.
        """
        raise NotImplementedError

    def convert_tokens_to_ids(self, tokens):
        """ Converts a single token, or a sequence of tokens, (str/unicode) in a single integer id
            (resp. a sequence of ids), using the vocabulary.
        """
        if isinstance(tokens, str) or (six.PY2 and isinstance(tokens, unicode)):
            return self._convert_token_to_id_with_added_voc(tokens)

        ids = []
        for token in tokens:
            ids.append(self._convert_token_to_id_with_added_voc(token))
        if len(ids) > self.max_len:
            logger.warning("Token indices sequence length is longer than the specified maximum sequence length "
                           "for this model ({} > {}). Running this sequence through the model will result in "
                           "indexing errors".format(len(ids), self.max_len))
        return ids

    def _convert_token_to_id_with_added_voc(self, token):
        if token in self.added_tokens_encoder:
            return self.added_tokens_encoder[token]
        return self._convert_token_to_id(token)

    def _convert_token_to_id(self, token):
        raise NotImplementedError


    def encode(self, text):
        """ Converts a string in a sequence of ids (integer), using the tokenizer and vocabulary.
        
        Same doing ``self.convert_tokens_to_ids(self.tokenize(text))``.
        """
        return self.convert_tokens_to_ids(self.tokenize(text))


    def convert_ids_to_tokens(self, ids, skip_special_tokens=False):
        """ Converts a single index or a sequence of indices (integers) in a token "
            (resp.) a sequence of tokens (str/unicode), using the vocabulary and added tokens.

            Args:
                skip_special_tokens: Don't decode special tokens (self.all_special_tokens). Default: False
        """
        if isinstance(ids, int):
            if ids in self.added_tokens_decoder:
                return self.added_tokens_decoder[ids]
            else:
                return self._convert_id_to_token(ids)
        tokens = []
        for index in ids:
            if index in self.all_special_ids and skip_special_tokens:
                continue
            if index in self.added_tokens_decoder:
                tokens.append(self.added_tokens_decoder[index])
            else:
                tokens.append(self._convert_id_to_token(index))
        return tokens

    def _convert_id_to_token(self, index):
        raise NotImplementedError

    def convert_tokens_to_string(self, tokens):
        """ Converts a sequence of tokens (string) in a single string.
            The most simple way to do it is ' '.join(self.convert_ids_to_tokens(token_ids))
            but we often want to remove sub-word tokenization artifacts at the same time.
        """
        return ' '.join(self.convert_ids_to_tokens(tokens))

    def decode(self, token_ids, skip_special_tokens=False, clean_up_tokenization_spaces=True):
        """ Converts a sequence of ids (integer) in a string, using the tokenizer and vocabulary
            with options to remove special tokens and clean up tokenization spaces.

        Similar to doing ``self.convert_tokens_to_string(self.convert_ids_to_tokens(token_ids))``.
        """
        filtered_tokens = self.convert_ids_to_tokens(token_ids, skip_special_tokens=skip_special_tokens)
        text = self.convert_tokens_to_string(filtered_tokens)
        if clean_up_tokenization_spaces:
            text = self.clean_up_tokenization(text)
        return text

    @property
    def special_tokens_map(self):
        """ A dictionary mapping special token class attribute (cls_token, unk_token...) to their
            values ('<unk>', '<cls>'...)
        """
        set_attr = {}
        for attr in self.SPECIAL_TOKENS_ATTRIBUTES:
            attr_value = getattr(self, "_" + attr)
            if attr_value:
                set_attr[attr] = attr_value
        return set_attr

    @property
    def all_special_tokens(self):
        """ List all the special tokens ('<unk>', '<cls>'...) mapped to class attributes
            (cls_token, unk_token...).
        """
        all_toks = []
        set_attr = self.special_tokens_map
        for attr_value in set_attr.values():
            all_toks = all_toks + (attr_value if isinstance(attr_value, (list, tuple)) else [attr_value])
        all_toks = list(set(all_toks))
        return all_toks

    @property
    def all_special_ids(self):
        """ List the vocabulary indices of the special tokens ('<unk>', '<cls>'...) mapped to
            class attributes (cls_token, unk_token...).
        """
        all_toks = self.all_special_tokens
        all_ids = list(self.convert_tokens_to_ids(t) for t in all_toks)
        return all_ids

    @staticmethod
    def clean_up_tokenization(out_string):
        """ Clean up a list of simple English tokenization artifacts like spaces before punctuations and abreviated forms.
        """
        out_string = out_string.replace(' .', '.').replace(' ?', '?').replace(' !', '!').replace(' ,', ','
                        ).replace(" ' ", "'").replace(" n't", "n't").replace(" 'm", "'m").replace(" do not", " don't"
                        ).replace(" 's", "'s").replace(" 've", "'ve").replace(" 're", "'re")
        return out_string


==> pytorch_transformers/tokenization_xlm.py <==
"""Tokenization classes for OpenAI GPT."""
from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import json
import logging
import os
import re
from io import open

from .tokenization_utils import PreTrainedTokenizer
from .tokenization_bert import BasicTokenizer

logger = logging.getLogger(__name__)

VOCAB_FILES_NAMES = {
    'vocab_file': 'vocab.json',
    'merges_file': 'merges.txt',
}

PRETRAINED_VOCAB_FILES_MAP = {
    'vocab_file':
    {
        'xlm-mlm-en-2048': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-en-2048-vocab.json",
        'xlm-mlm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-ende-1024-vocab.json",
        'xlm-mlm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enfr-1024-vocab.json",
        'xlm-mlm-enro-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enro-1024-vocab.json",
        'xlm-mlm-tlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-tlm-xnli15-1024-vocab.json",
        'xlm-mlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-xnli15-1024-vocab.json",
        'xlm-clm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-clm-enfr-1024-vocab.json",
        'xlm-clm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-clm-ende-1024-vocab.json",
    },
    'merges_file':
    {
        'xlm-mlm-en-2048': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-en-2048-merges.txt",
        'xlm-mlm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-ende-1024-merges.txt",
        'xlm-mlm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enfr-1024-merges.txt",
        'xlm-mlm-enro-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enro-1024-merges.txt",
        'xlm-mlm-tlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-tlm-xnli15-1024-merges.txt",
        'xlm-mlm-xnli15-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-xnli15-1024-merges.txt",
        'xlm-clm-enfr-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-enfr-1024-merges.txt",
        'xlm-clm-ende-1024': "https://s3.amazonaws.com/models.huggingface.co/bert/xlm-mlm-ende-1024-merges.txt",
    },
}

PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES = {
    'xlm-mlm-en-2048': 512,
    'xlm-mlm-ende-1024': 512,
    'xlm-mlm-enfr-1024': 512,
    'xlm-mlm-enro-1024': 512,
    'xlm-mlm-tlm-xnli15-1024': 512,
    'xlm-mlm-xnli15-1024': 512,
    'xlm-clm-enfr-1024': 512,
    'xlm-clm-ende-1024': 512,
}

def get_pairs(word):
    """
    Return set of symbol pairs in a word.
    word is represented as tuple of symbols (symbols being variable-length strings)
    """
    pairs = set()
    prev_char = word[0]
    for char in word[1:]:
        pairs.add((prev_char, char))
        prev_char = char
    return pairs

def text_standardize(text):
    """
    fixes some issues the spacy tokenizer had on books corpus
    also does some whitespace standardization
    """
    text = text.replace('—', '-')
    text = text.replace('–', '-')
    text = text.replace('―', '-')
    text = text.replace('…', '...')
    text = text.replace('´', "'")
    text = re.sub(r'''(-+|~+|!+|"+|;+|\?+|\++|,+|\)+|\(+|\\+|\/+|\*+|\[+|\]+|}+|{+|\|+|_+)''', r' \1 ', text)
    text = re.sub(r'\s*\n\s*', ' \n ', text)
    text = re.sub(r'[^\S\n]+', ' ', text)
    return text.strip()

class XLMTokenizer(PreTrainedTokenizer):
    """
    BPE tokenizer for XLM, adapted from OpenAI BPE tokenizer. Peculiarities:

        - lower case all inputs

        - uses `SpaCy tokenizer <https://spacy.io/api/tokenizer/>`_ and \
        `ftfy <https://ftfy.readthedocs.io/en/latest/>`_ for pre-BPE tokenization if they are installed, \
        fallback to BERT's BasicTokenizer if not.

        - argument ``special_tokens`` and function ``set_special_tokens``, can be used to add additional symbols \
        (ex: "__classify__") to a vocabulary.
    """
    vocab_files_names = VOCAB_FILES_NAMES
    pretrained_vocab_files_map = PRETRAINED_VOCAB_FILES_MAP
    max_model_input_sizes = PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES

    def __init__(self, vocab_file, merges_file, unk_token="<unk>", bos_token="<s>",
                 sep_token="</s>", pad_token="<pad>", cls_token="</s>",
                 mask_token="<special1>", additional_special_tokens=["<special0>",
                 "<special1>", "<special2>", "<special3>", "<special4>", "<special5>",
                 "<special6>", "<special7>", "<special8>", "<special9>"], **kwargs):
        super(XLMTokenizer, self).__init__(unk_token=unk_token, bos_token=bos_token,
                                           sep_token=sep_token, pad_token=pad_token,
                                           cls_token=cls_token, mask_token=mask_token,
                                           additional_special_tokens=additional_special_tokens,
                                           **kwargs)
        try:
            import ftfy
            import spacy
            self.nlp = spacy.load('en', disable=['parser', 'tagger', 'ner', 'textcat'])
            self.fix_text = ftfy.fix_text
        except ImportError:
            logger.warning("ftfy or spacy is not installed using BERT BasicTokenizer instead of SpaCy & ftfy.")
            self.nlp = BasicTokenizer(do_lower_case=True)
            self.fix_text = None

        self.encoder = json.load(open(vocab_file, encoding="utf-8"))
        self.decoder = {v:k for k,v in self.encoder.items()}
        merges = open(merges_file, encoding='utf-8').read().split('\n')[:-1]
        merges = [tuple(merge.split()[:2]) for merge in merges]
        self.bpe_ranks = dict(zip(merges, range(len(merges))))
        self.cache = {}

    @property
    def vocab_size(self):
        return len(self.encoder)

    def bpe(self, token):
        word = tuple(token[:-1]) + (token[-1] + '</w>',)
        if token in self.cache:
            return self.cache[token]
        pairs = get_pairs(word)

        if not pairs:
            return token+'</w>'

        while True:
            bigram = min(pairs, key=lambda pair: self.bpe_ranks.get(pair, float('inf')))
            if bigram not in self.bpe_ranks:
                break
            first, second = bigram
            new_word = []
            i = 0
            while i < len(word):
                try:
                    j = word.index(first, i)
                    new_word.extend(word[i:j])
                    i = j
                except:
                    new_word.extend(word[i:])
                    break

                if word[i] == first and i < len(word)-1 and word[i+1] == second:
                    new_word.append(first+second)
                    i += 2
                else:
                    new_word.append(word[i])
                    i += 1
            new_word = tuple(new_word)
            word = new_word
            if len(word) == 1:
                break
            else:
                pairs = get_pairs(word)
        word = ' '.join(word)
        if word == '\n  </w>':
            word = '\n</w>'
        self.cache[token] = word
        return word

    def _tokenize(self, text):
        """ Tokenize a string. """
        split_tokens = []
        if self.fix_text is None:
            text = self.nlp.tokenize(text)
            for token in text:
                split_tokens.extend([t for t in self.bpe(token).split(' ')])
        else:
            text = self.nlp(text_standardize(self.fix_text(text)))
            for token in text:
                split_tokens.extend([t for t in self.bpe(token.text.lower()).split(' ')])
        return split_tokens

    def _convert_token_to_id(self, token):
        """ Converts a token (str/unicode) in an id using the vocab. """
        return self.encoder.get(token, self.encoder.get(self.unk_token))

    def _convert_id_to_token(self, index):
        """Converts an index (integer) in a token (string/unicode) using the vocab."""
        return self.decoder.get(index, self.unk_token)

    def convert_tokens_to_string(self, tokens):
        """ Converts a sequence of tokens (string) in a single string. """
        out_string = ''.join(tokens).replace('</w>', ' ').strip()
        return out_string

    def save_vocabulary(self, save_directory):
        """Save the tokenizer vocabulary and merge files to a directory."""
        if not os.path.isdir(save_directory):
            logger.error("Vocabulary path ({}) should be a directory".format(save_directory))
            return
        vocab_file = os.path.join(save_directory, VOCAB_FILES_NAMES['vocab_file'])
        merge_file = os.path.join(save_directory, VOCAB_FILES_NAMES['merges_file'])

        with open(vocab_file, 'w', encoding='utf-8') as f:
            f.write(json.dumps(self.encoder, ensure_ascii=False))

        index = 0
        with open(merge_file, "w", encoding="utf-8") as writer:
            for bpe_tokens, token_index in sorted(self.bpe_ranks.items(), key=lambda kv: kv[1]):
                if index != token_index:
                    logger.warning("Saving vocabulary to {}: BPE merge indices are not consecutive."
                                   " Please check that the tokenizer is not corrupted!".format(merge_file))
                    index = token_index
                writer.write(' '.join(bpe_tokens) + u'\n')
                index += 1

        return vocab_file, merge_file


==> pytorch_transformers/tokenization_xlnet.py <==
""" Tokenization classes for XLNet model."""
from __future__ import (absolute_import, division, print_function,
                        unicode_literals)

import logging
import os
from shutil import copyfile

import unicodedata
import six

from .tokenization_utils import PreTrainedTokenizer

logger = logging.getLogger(__name__)

VOCAB_FILES_NAMES = {'vocab_file': 'spiece.model'}

PRETRAINED_VOCAB_FILES_MAP = {
    'vocab_file':
    {
    'xlnet-base-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/xlnet-base-cased-spiece.model",
    'xlnet-large-cased': "https://s3.amazonaws.com/models.huggingface.co/bert/xlnet-large-cased-spiece.model",
    }
}

PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES = {
    'xlnet-base-cased': None,
    'xlnet-large-cased': None,
}

SPIECE_UNDERLINE = u'▁'

SEG_ID_A   = 0
SEG_ID_B   = 1
SEG_ID_CLS = 2
SEG_ID_SEP = 3
SEG_ID_PAD = 4

class XLNetTokenizer(PreTrainedTokenizer):
    """
        SentencePiece based tokenizer. Peculiarities:

            - requires `SentencePiece <https://github.com/google/sentencepiece>`_
    """
    vocab_files_names = VOCAB_FILES_NAMES
    pretrained_vocab_files_map = PRETRAINED_VOCAB_FILES_MAP
    max_model_input_sizes = PRETRAINED_POSITIONAL_EMBEDDINGS_SIZES

    def __init__(self, vocab_file, max_len=None,
                 do_lower_case=False, remove_space=True, keep_accents=False,
                 bos_token="<s>", eos_token="</s>", unk_token="<unk>", sep_token="<sep>",
                 pad_token="<pad>", cls_token="<cls>", mask_token="<mask>",
                 additional_special_tokens=["<eop>", "<eod>"], **kwargs):
        super(XLNetTokenizer, self).__init__(bos_token=bos_token, eos_token=eos_token,
                                             unk_token=unk_token, sep_token=sep_token,
                                             pad_token=pad_token, cls_token=cls_token,
                                             mask_token=mask_token, additional_special_tokens=
                                             additional_special_tokens, **kwargs)
        try:
            import sentencepiece as spm
        except ImportError:
            logger.warning("You need to install SentencePiece to use XLNetTokenizer: https://github.com/google/sentencepiece"
                           "pip install sentencepiece")

        self.do_lower_case = do_lower_case
        self.remove_space = remove_space
        self.keep_accents = keep_accents
        self.vocab_file = vocab_file

        self.sp_model = spm.SentencePieceProcessor()
        self.sp_model.Load(vocab_file)

    @property
    def vocab_size(self):
        return len(self.sp_model)

    def __getstate__(self):
        state = self.__dict__.copy()
        state["sp_model"] = None
        return state

    def __setstate__(self, d):
        self.__dict__ = d
        try:
            import sentencepiece as spm
        except ImportError:
            logger.warning("You need to install SentencePiece to use XLNetTokenizer: https://github.com/google/sentencepiece"
                           "pip install sentencepiece")
        self.sp_model = spm.SentencePieceProcessor()
        self.sp_model.Load(self.vocab_file)

    def preprocess_text(self, inputs):
        if self.remove_space:
            outputs = ' '.join(inputs.strip().split())
        else:
            outputs = inputs
        outputs = outputs.replace("``", '"').replace("''", '"')

        if six.PY2 and isinstance(outputs, str):
            outputs = outputs.decode('utf-8')

        if not self.keep_accents:
            outputs = unicodedata.normalize('NFKD', outputs)
            outputs = ''.join([c for c in outputs if not unicodedata.combining(c)])
        if self.do_lower_case:
            outputs = outputs.lower()

        return outputs

    def _tokenize(self, text, return_unicode=True, sample=False):
        """ Tokenize a string.
            return_unicode is used only for py2
        """
        text = self.preprocess_text(text)
        if six.PY2 and isinstance(text, unicode):
            text = text.encode('utf-8')

        if not sample:
            pieces = self.sp_model.EncodeAsPieces(text)
        else:
            pieces = self.sp_model.SampleEncodeAsPieces(text, 64, 0.1)
        new_pieces = []
        for piece in pieces:
            if len(piece) > 1 and piece[-1] == ',' and piece[-2].isdigit():
                cur_pieces = self.sp_model.EncodeAsPieces(
                    piece[:-1].replace(SPIECE_UNDERLINE, ''))
                if piece[0] != SPIECE_UNDERLINE and cur_pieces[0][0] == SPIECE_UNDERLINE:
                    if len(cur_pieces[0]) == 1:
                        cur_pieces = cur_pieces[1:]
                    else:
                        cur_pieces[0] = cur_pieces[0][1:]
                cur_pieces.append(piece[-1])
                new_pieces.extend(cur_pieces)
            else:
                new_pieces.append(piece)
        if six.PY2 and return_unicode:
            ret_pieces = []
            for piece in new_pieces:
                if isinstance(piece, str):
                    piece = piece.decode('utf-8')
                ret_pieces.append(piece)
            new_pieces = ret_pieces

        return new_pieces

    def _convert_token_to_id(self, token):
        """ Converts a token (str/unicode) in an id using the vocab. """
        return self.sp_model.PieceToId(token)

    def _convert_id_to_token(self, index, return_unicode=True):
        """Converts an index (integer) in a token (string/unicode) using the vocab."""
        token = self.sp_model.IdToPiece(index)
        if six.PY2 and return_unicode and isinstance(token, str):
            token = token.decode('utf-8')
        return token

    def convert_tokens_to_string(self, tokens):
        """Converts a sequence of tokens (strings for sub-words) in a single string."""
        out_string = ''.join(tokens).replace(SPIECE_UNDERLINE, ' ').strip()
        return out_string

    def save_vocabulary(self, save_directory):
        """ Save the sentencepiece vocabulary (copy original file) and special tokens file
            to a directory.
        """
        if not os.path.isdir(save_directory):
            logger.error("Vocabulary path ({}) should be a directory".format(save_directory))
            return
        out_vocab_file = os.path.join(save_directory, VOCAB_FILES_NAMES['vocab_file'])

        if os.path.abspath(self.vocab_file) != os.path.abspath(out_vocab_file):
            copyfile(self.vocab_file, out_vocab_file)

        return (out_vocab_file,)


==> tokenize_file.py <==
from argparse import ArgumentParser
from pathlib import Path
from tqdm import tqdm, trange
from tempfile import TemporaryDirectory
import shelve
from multiprocessing import Pool

from random import random, randrange, randint, shuffle, choice
from pytorch_transformers.tokenization_bert import BertTokenizer
import numpy as np
import json
import collections
from utils_ig import house_robber
from multiprocessing import Process, Value, Lock, Manager
import multiprocessing
from joblib import Parallel, delayed

import logging
import pdb
import os
logger = logging.getLogger(__name__)


def main():
    parser = ArgumentParser()
    parser.add_argument('--train_corpus', type=Path, required=True)
    parser.add_argument("--output_dir", type=Path, required=True)
    parser.add_argument("--bert_model", type=str, required=True,
                        choices=["bert-base-uncased", "bert-large-uncased", "bert-base-cased",
                                 "bert-base-multilingual-uncased", "bert-base-chinese", "bert-base-multilingual-cased"])
    parser.add_argument("--do_lower_case", action="store_true")

    parser.add_argument("--task_name", type=str, default='',
                        help="Dataset name")

    parser.add_argument("--mode", default="", type=str,
                        help="train/valid/test")

    args = parser.parse_args()

    logging.basicConfig(format = '%(asctime)s - %(levelname)s - %(name)s -   %(message)s',
                        datefmt = '%m/%d/%Y %H:%M:%S',
                        level = logging.INFO )

    tokenizer = BertTokenizer.from_pretrained(args.bert_model, do_lower_case=args.do_lower_case)

    output_filename = os.path.join(args.output_dir , "{}_{}_{}.txt".format(args.task_name, args.bert_model,args.mode))
    if not os.path.exists(args.output_dir):
        os.makedirs(args.output_dir)

    with open(output_filename,'w') as g:
        with args.train_corpus.open() as f:
            for line in tqdm(f, desc="Loading Dataset", unit=" lines"):
                line = line.strip()
                if line == "" or len(line.split()) <=1:
                    continue
                else:
                    if args.do_lower_case:
                        line = line.lower()
                    if args.task_name == 'yelp' or args.task_name == 'trip':
                        line = " ".join(line.split("\t"))
                    if args.task_name == 'WP':
                        line = " [CLS] ".join(line.split("\t")) + " [SEP]"
                    tokens = tokenizer.tokenize(line)
                    line_to_add = " ".join(tokens)
                    g.write(line_to_add + '\n')


                




if __name__ == '__main__':
    main()

==> utils.py <==
import numpy as np
import os, sys
import torch
from torch import nn, optim
import subprocess
from tqdm import tqdm, trange
from torch.utils.data import DataLoader, Dataset, Sampler, SequentialSampler, RandomSampler
from torch.nn.utils.rnn import pad_sequence

import json
import pdb

import glob
import logging
import pickle
import random
from torch.utils.data.distributed import DistributedSampler

logger = logging.getLogger(__name__)



class Meter(object):
    '''Meters provide a way to keep track of important statistics in an online manner.
    This class is abstract, but provides a standard interface for all meters to follow.
    '''

    def reset(self):
        '''Resets the meter to default settings.'''
        pass

    def add(self, value):
        '''Log a new value to the meter
        Args:
            value: Next restult to include.
        '''
        pass

    def value(self):
        '''Get the value of the meter in the current state.'''
        pass

class AverageValueMeter(Meter):
    def __init__(self):
        super(AverageValueMeter, self).__init__()
        self.reset()
        self.val = 0

    def add(self, value, n=1):
        self.val = value
        self.sum += value
        self.var += value * value
        self.n += n

        if self.n == 0:
            self.mean, self.std = np.nan, np.nan
        elif self.n == 1:
            self.mean = 0.0 + self.sum  # This is to force a copy in torch/numpy
            self.std = np.inf
            self.mean_old = self.mean
            self.m_s = 0.0
        else:
            self.mean = self.mean_old + (value - n * self.mean_old) / float(self.n)
            self.m_s += (value - self.mean_old) * (value - self.mean)
            self.mean_old = self.mean
            self.std = np.sqrt(self.m_s / (self.n - 1.0))

    def value(self):
        return self.mean, self.std

    def reset(self):
        self.n = 0
        self.sum = 0.0
        self.var = 0.0
        self.val = 0.0
        self.mean = np.nan
        self.mean_old = 0.0
        self.m_s = 0.0
        self.std = np.nan



class BucketSampler(Sampler):
    def __init__(self, lens, bucket_size, batch_size, droplast=False, shuffle=True):
        self._lens = lens
        self._batch_size = batch_size
        self._bucket_size = bucket_size
        self._droplast = droplast
        self._shuf = shuffle

    def __iter__(self):
        ids = list(range(len(self._lens)))
        if self._shuf:
            random.shuffle(ids)
        buckets = [sorted(ids[i:i+self._bucket_size],
                          key=lambda i: self._lens[i], reverse=True)
                   for i in range(0, len(ids), self._bucket_size)]
        batches = [bucket[i:i+self._batch_size]
                   for bucket in buckets
                   for i in range(0, len(bucket), self._batch_size)]
        if self._droplast:
            batches = [batch for batch in batches
                       if len(batch) == self._batch_size]
        if self._shuf:
            random.shuffle(batches)
        return iter(batches)

    def __len__(self):
        bucket_sizes = ([self._bucket_size]
                        * (len(self._lens) // self._bucket_size)
                        + [len(self._lens) % self._bucket_size])
        if self._droplast:
            return sum(s//self._batch_size for s in bucket_sizes)
        else:
            return sum(math.ceil(s/self._batch_size) for s in bucket_sizes)


class FeatureDataset(Dataset):
    def __init__(self, features, max_len=None):
        self.features = features
        self.max_len = max_len  # this max_len do truncate

    def __getitem__(self, i):
        feat_dict = self.features[i]
        feat = InputFeatures(**feat_dict)
        return feat

    def __len__(self):
        return len(self.features)

    @staticmethod
    def collate(features):
        input_ids_bert = pad_sequence([torch.tensor(f.input_ids_bert, dtype=torch.long) for f in features], batch_first=True, padding_value=0)
        input_ids_gpt = pad_sequence([torch.tensor(f.input_ids_gpt, dtype=torch.long) for f in features], batch_first=True, padding_value=0)
        lm_labels = pad_sequence([torch.tensor(f.input_ids_gpt, dtype=torch.long) for f in features], batch_first=True, padding_value=-1)
        return (input_ids_bert, input_ids_gpt, lm_labels)

class BucketingDataLoader(object):
    def __init__(self, file_path, batch_size, max_seq_length, tokenizer, args, bucket=100, shuffle=True):

        self.dataset = TokenDataset(tokenizer, args, file_path, block_size=args.block_size)
        self.batch_size = batch_size
        self.max_len = max_seq_length
        self.bucket_size = bucket * batch_size
        self.shuffle = shuffle
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//batch_size
        self.example_lengths = [example['bert_token_length'] for example in self.dataset.examples]

    def __iter__(self):
        sampler = BucketSampler(self.example_lengths, self.bucket_size, self.batch_size, droplast=True, shuffle=self.shuffle)
        loader = DataLoader(self.dataset, batch_sampler=sampler, num_workers=0, collate_fn=TokenDataset.collate)
        yield from loader

    def __len__(self):
        return self.num_batches

    def __del__(self):
        pass


class Dialog_BucketingDataLoader(object):
    def __init__(self, file_path, batch_size, max_seq_length, tokenizer, args, bucket=100, shuffle=True):

        self.dataset = Dialog_TokenDataset(tokenizer, args, file_path, block_size=args.block_size)
        self.batch_size = batch_size
        self.max_len = max_seq_length
        self.bucket_size = bucket * batch_size
        self.shuffle = shuffle
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//batch_size
        self.example_lengths = [example['bert_token_length'] for example in self.dataset.examples]

    def __iter__(self):
        sampler = BucketSampler(self.example_lengths, self.bucket_size, self.batch_size, droplast=True, shuffle=self.shuffle)
        loader = DataLoader(self.dataset, batch_sampler=sampler, num_workers=0, collate_fn=Dialog_TokenDataset.collate)
        yield from loader

    def __len__(self):
        return self.num_batches

    def __del__(self):
        pass


class Stylized_Dialog_BucketingDataLoader(object):
    def __init__(self, file_path, file_path_bias, batch_size, max_seq_length, tokenizer, args, bucket=100, shuffle=True):

        self.dataset = Stylized_Dialog_TokenDataset(tokenizer, args, file_path, file_path_bias, block_size=args.block_size)
        self.batch_size = batch_size
        self.max_len = max_seq_length
        self.bucket_size = bucket * batch_size
        self.shuffle = shuffle
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//batch_size
        self.example_lengths = [example[0]['bert_token_length'] for example in self.dataset.examples]

    def __iter__(self):
        sampler = BucketSampler(self.example_lengths, self.bucket_size, self.batch_size, droplast=True, shuffle=self.shuffle)
        loader = DataLoader(self.dataset, batch_sampler=sampler, num_workers=0, collate_fn=Stylized_Dialog_TokenDataset.collate)
        yield from loader

    def __len__(self):
        return self.num_batches

    def __del__(self):
        pass


class MultipleFiles_DataLoader(object):
    def __init__(self, file_path, batch_size, max_seq_length, tokenizer, args, bucket=100, shuffle=True, use_tensor=True):


        self.batch_size = batch_size
        self.max_len = max_seq_length
        self.bucket_size = bucket * batch_size
        self.shuffle = shuffle
        self.file_path = file_path
        self.tokenizer = tokenizer
        self.args = args
        self.use_tensor=use_tensor
        self.file_idx = 0
        self.cached_features_file = os.path.join(self.file_path, args.dataset.lower()+f'.segmented.nltk.split.seq64.{self.file_idx}.json' )
        self.dataset = PreparedTokenDataset(tokenizer, self.args, self.cached_features_file, block_size=self.args.block_size)
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//batch_size
        self.example_lengths = [example['bert_token_length'] for example in self.dataset.examples]


    def __iter__(self):
        
        sampler = BucketSampler(self.example_lengths, self.bucket_size, self.batch_size, droplast=True, shuffle=self.shuffle)
        loader = DataLoader(self.dataset, batch_sampler=sampler, num_workers=0, collate_fn=PreparedTokenDataset.collate if self.use_tensor else PreparedTokenDataset.get_examples )
        yield from loader
        self.file_idx += 1
        self.cached_features_file = os.path.join(self.file_path, self.args.dataset.lower()+f'.segmented.nltk.split.seq64.{self.file_idx}.json' )
        self.dataset = PreparedTokenDataset(self.tokenizer, self.args, self.cached_features_file, block_size=self.args.block_size)
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//self.batch_size
        self.example_lengths = [example['bert_token_length'] for example in self.dataset.examples]


    def __len__(self):
        return self.num_batches

    def __del__(self):
        pass

    def reset(self):
        self.file_idx = 0



class BucketingMultipleFiles_DataLoader(object):
    def __init__(self, file_path, batch_size, max_seq_length, tokenizer, args, bucket=100, shuffle=True):


        self.batch_size = batch_size
        self.max_len = max_seq_length
        self.bucket_size = bucket * batch_size
        self.shuffle = shuffle
        self.file_path = file_path
        self.tokenizer = tokenizer
        self.args = args
        self.file_idx = 0
        self.cached_features_file = os.path.join(self.file_path, args.dataset.lower()+f'.segmented.nltk.split.seq64.{self.file_idx}.json' )
        self.dataset = PreparedTokenDataset(tokenizer, self.args, self.cached_features_file, block_size=self.args.block_size)
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//batch_size
        self.example_lengths = [example['bert_token_length'] for example in self.dataset.examples]


    def __iter__(self):
        sampler = DistributedSampler(self.dataset)
        loader = DataLoader(self.dataset, sampler=sampler, batch_size=self.batch_size, pin_memory=True, num_workers=0, collate_fn=PreparedTokenDataset.collate)
        yield from loader
        self.file_idx += 1
        self.cached_features_file = os.path.join(self.file_path, self.args.dataset.lower()+f'.segmented.nltk.split.seq64.{self.file_idx}.json' )
        self.dataset = PreparedTokenDataset(self.tokenizer, self.args, self.cached_features_file, block_size=self.args.block_size)
        self.num_examples = len(self.dataset.examples)
        self.num_batches = self.num_examples//self.batch_size
        self.example_lengths = [example['bert_token_length'] for example in self.dataset.examples]


    def __len__(self):
        return self.num_batches

    def __del__(self):
        pass

    def reset(self):
        self.file_idx = 0


class PreparedTokenDataset(Dataset):
    def __init__(self, tokenizers, args, cached_features_file='train', text_split_mode='natural', block_size=512):
        logger.info(cached_features_file)
        assert os.path.isfile(cached_features_file)

        self.examples = []
        self.tokenizers = tokenizers
        self.bert_pad_token=tokenizers[0].convert_tokens_to_ids([tokenizers[0].pad_token])[0]
        self.gpt2_pad_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].pad_token])[0]
        self.gpt2_bos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].bos_token])[0]
        self.gpt2_eos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].eos_token])[0]

        global bert_pad_token
        global gpt2_pad_token
        bert_pad_token = self.bert_pad_token
        gpt2_pad_token = self.gpt2_pad_token

        if args.dataset == 'Yahoo' or args.dataset == 'Penn' or args.dataset == 'Snli' or args.dataset == 'Debug' or args.dataset == 'wikipedia':
            label_on = False
        elif args.dataset == 'Yelp':
            label_on = True

        logger.info("Loading features from cached file %s", cached_features_file)
        with open(cached_features_file, 'r') as handle:
            self.examples = json.load(handle)


    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        return self.examples[item]


    @staticmethod
    def get_examples(examples):
        token_lengths = torch.tensor( [[f['bert_token_length'], f['gpt2_token_length']] for f in examples] , dtype=torch.long)
        return examples, token_lengths


    @staticmethod
    def collate(examples):
        input_ids_bert = pad_sequence([torch.tensor(f['bert_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_gpt = pad_sequence([torch.tensor(f['gpt2_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=gpt2_pad_token)
        token_lengths = torch.tensor( [[f['bert_token_length'], f['gpt2_token_length']] for f in examples] , dtype=torch.long)

        return (input_ids_bert, input_ids_gpt, token_lengths)


class TokenDataset(Dataset):
    def __init__(self, tokenizers, args, file_path='train', text_split_mode='natural', block_size=512):

        assert os.path.isfile(file_path)
        directory, filename = os.path.split(file_path)
        cached_features_file = os.path.join(directory, f'cached_lm_gpt_bert_{block_size}_{filename[:-4]}.json')

        self.examples = []
        self.tokenizers = tokenizers
        self.bert_pad_token=tokenizers[0].convert_tokens_to_ids([tokenizers[0].pad_token])[0]
        self.gpt2_pad_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].pad_token])[0]
        self.gpt2_bos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].bos_token])[0]
        self.gpt2_eos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].eos_token])[0]

        global bert_pad_token
        global gpt2_pad_token
        bert_pad_token = self.bert_pad_token
        gpt2_pad_token = self.gpt2_pad_token
 
        if args.dataset == 'Yelp':
            label_on = True
        else: 
            label_on = False

        if os.path.exists(cached_features_file):
            logger.info("Loading features from cached file %s", cached_features_file)
            with open(cached_features_file, 'r') as handle:
                self.examples = json.load(handle)
        else:
            logger.info("Creating features from dataset file at %s", directory)

            dropped, count = self._read_corpus_natural_split(fname=file_path, label=label_on, max_length=block_size, block_size=block_size, args=args)
            
            logger.info("The number of dropped sentences is %d", dropped)
            logger.info("The number of processed sentences is %d", count)

            logger.info("Saving features into cached file %s", cached_features_file)
            if args.use_philly:
                save_solid = False
                while not save_solid:
                    try:           
                        with open(cached_features_file, 'w') as handle:
                            json.dump(self.examples, handle)
                    except:
                        pass
            else:
                with open(cached_features_file, 'w') as handle:
                    json.dump(self.examples, handle)

    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        return self.examples[item]

    @staticmethod
    def collate(examples):
        input_ids_bert = pad_sequence([torch.tensor(f['bert_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_gpt = pad_sequence([torch.tensor(f['gpt2_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=gpt2_pad_token)
        token_lengths = torch.tensor( [[f['bert_token_length'], f['gpt2_token_length']] for f in examples] , dtype=torch.long)

        return (input_ids_bert, input_ids_gpt, token_lengths)

    def _read_corpus_natural_split(self, fname, label, max_length, block_size, args):
        data = []
        labels = [] if label else None
        dropped = 0
        count = 0

        with open(fname) as fin:
            for line in fin:
                if label:
                    split_line = line.split('\t')
                    lb = split_line[0]
                    split_line_text = split_line[1]
                else:
                    split_line_text = line
                    split_line_text = split_line_text.strip()

                if len(split_line_text.split()) < 1:
                    dropped += 1
                    continue

                if max_length:
                    if len(split_line_text.split()) > max_length:
                        dropped += 1
                        continue

                if label:
                    labels.append(lb)

                tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(split_line_text))
                tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
                tokenized_text0_length = len(tokenized_text0) 

                tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(split_line_text))
                tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1 = [self.gpt2_bos_token] + tokenized_text1 + [self.gpt2_eos_token]
                tokenized_text1_length = len(tokenized_text1)

                example = {
                    'bert_token': tokenized_text0,
                    'bert_token_length':tokenized_text0_length,
                    'gpt2_token':tokenized_text1,
                    'gpt2_token_length': tokenized_text1_length
                }
                self.examples.append(example)
                count +=1

        return dropped, count





class Dialog_TokenDataset(Dataset):
    def __init__(self, tokenizers, args, file_path='train', text_split_mode='natural', block_size=512):

        assert os.path.isfile(file_path)
        directory, filename = os.path.split(file_path)
        cached_features_file = os.path.join(directory, f'cached_lm_gpt_bert_{block_size}_{filename[:-4]}.json')

        self.examples = []
        self.tokenizers = tokenizers
        self.bert_pad_token=tokenizers[0].convert_tokens_to_ids([tokenizers[0].pad_token])[0]
        self.gpt2_pad_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].pad_token])[0]
        self.gpt2_bos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].bos_token])[0]
        self.gpt2_eos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].eos_token])[0]

        global bert_pad_token
        global gpt2_pad_token
        bert_pad_token = self.bert_pad_token
        gpt2_pad_token = self.gpt2_pad_token

        if args.dataset == 'Yelp':
            label_on = True
        else:
            label_on = False

        if os.path.exists(cached_features_file):
            logger.info("Loading features from cached file %s", cached_features_file)
            with open(cached_features_file, 'r') as handle:
                self.examples = json.load(handle)
        else:
            logger.info("Creating features from dataset file at %s", directory)

            dropped, count = self._read_dialog_corpus_natural_split(fname=file_path, label=label_on, max_length=block_size, block_size=block_size, args=args)

            logger.info("The number of dropped sentences is %d", dropped)
            logger.info("The number of processed sentences is %d", count)

            logger.info("Saving features into cached file %s", cached_features_file)
            if args.use_philly:
                save_solid = False
                while not save_solid:
                    try:           
                        with open(cached_features_file, 'w') as handle:
                            json.dump(self.examples, handle)
                    except:
                        pass
            else:
                with open(cached_features_file, 'w') as handle:
                    json.dump(self.examples, handle)

    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        return self.examples[item]

    @staticmethod
    def collate(examples):
        input_ids_bert_ctx = pad_sequence([torch.tensor(f['bert_token_ctx'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_bert = pad_sequence([torch.tensor(f['bert_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_gpt = pad_sequence([torch.tensor(f['gpt2_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=gpt2_pad_token)
        token_lengths = torch.tensor( [[f['bert_token_ctx_length'], f['bert_token_length'], f['gpt2_token_length']] for f in examples] , dtype=torch.long)

        return (input_ids_bert_ctx, input_ids_bert, input_ids_gpt, token_lengths)

    def _read_dialog_corpus_natural_split(self, fname, label, max_length, block_size, args):
        data = []
        labels = [] if label else None
        dropped = 0
        count = 0

        with open(fname) as fin:
            for line in fin:

                split_line_text = line
                split_line_text = split_line_text.strip()

                if len(split_line_text.split()) < 1:
                    dropped += 1
                    continue

                context_text, response_text = split_line_text.split('\t')

                tokenized_text_ctx = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(context_text))
                tokenized_text_ctx = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text_ctx)
                
                if len(tokenized_text_ctx)>512:
                    tokenized_text_ctx = tokenized_text_ctx[-512:]
                tokenized_text_ctx_length = len(tokenized_text_ctx) 

                tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(response_text))
                tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
                if len(tokenized_text0)>512:
                    tokenized_text0 = tokenized_text0[-512:]
                    
                tokenized_text0_length = len(tokenized_text0) 

                tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(response_text))
                tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1 = [self.gpt2_bos_token] + tokenized_text1 + [self.gpt2_eos_token]
                tokenized_text1_length = len(tokenized_text1)
                example = {
                    'bert_token_ctx': tokenized_text_ctx,
                    'bert_token_ctx_length':tokenized_text_ctx_length,
                    'bert_token': tokenized_text0,
                    'bert_token_length':tokenized_text0_length,
                    'gpt2_token':tokenized_text1,
                    'gpt2_token_length': tokenized_text1_length
                }
                self.examples.append(example)
                count +=1

        return dropped, count





class Stylized_Dialog_TokenDataset(Dataset):
    def __init__(self, tokenizers, args, file_path='train', bias_file_path='train', text_split_mode='natural', block_size=512):

        assert os.path.isfile(file_path)
        directory, filename = os.path.split(file_path)
        cached_features_file = os.path.join(directory, f'cached_lm_gpt_bert_{block_size}_{filename[:-4]}.json')

        assert os.path.isfile(bias_file_path)
        directory, filename = os.path.split(bias_file_path)
        cached_features_bias_file = os.path.join(directory, f'cached_lm_gpt_bert_{block_size}_{filename[:-4]}.json')


        self.diag_examples = []
        self.bias_examples = []
        self.examples = []
        self.tokenizers = tokenizers
        self.bert_pad_token=tokenizers[0].convert_tokens_to_ids([tokenizers[0].pad_token])[0]
        self.gpt2_pad_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].pad_token])[0]
        self.gpt2_bos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].bos_token])[0]
        self.gpt2_eos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].eos_token])[0]

        global bert_pad_token
        global gpt2_pad_token
        bert_pad_token = self.bert_pad_token
        gpt2_pad_token = self.gpt2_pad_token

        if args.dataset == 'Yelp':
            label_on = True
        else:
            label_on = False


        if os.path.exists(cached_features_bias_file)==False:
            logger.info("Creating features from dataset file at %s", directory)

            dropped, count = self._read_corpus_natural_split(fname=bias_file_path, label=label_on, max_length=block_size, block_size=block_size, args=args)

            logger.info("The number of dropped sentences is %d", dropped)
            logger.info("The number of processed sentences is %d", count)

            logger.info("Saving features into cached file %s", cached_features_bias_file)
            if args.use_philly:
                save_solid = False
                while not save_solid:
                    try:           
                        with open(cached_features_bias_file, 'w') as handle:
                            json.dump(self.bias_examples, handle)
                    except:
                        pass
            else:
                with open(cached_features_bias_file, 'w') as handle:
                    json.dump(self.bias_examples, handle)


        if os.path.exists(cached_features_file)==False:
            logger.info("Creating features from dataset file at %s", directory)

            dropped, count = self._read_dialog_corpus_natural_split(fname=file_path, label=label_on, max_length=block_size, block_size=block_size, args=args)

            logger.info("The number of dropped sentences is %d", dropped)
            logger.info("The number of processed sentences is %d", count)
            logger.info("Saving features into cached file %s", cached_features_file)
            if args.use_philly:
                save_solid = False
                while not save_solid:
                    try:           
                        with open(cached_features_file, 'w') as handle:
                            json.dump(self.diag_examples, handle)
                    except:
                        pass
            else:
                with open(cached_features_file, 'w') as handle:
                    json.dump(self.diag_examples, handle)

        if os.path.exists(cached_features_file) and os.path.exists(cached_features_bias_file):
            logger.info("Loading features from cached file %s", cached_features_file)
            with open(cached_features_file, 'r') as handle:
                self.diag_examples = json.load(handle)

            logger.info("Loading bias features from cached file %s", cached_features_bias_file)
            with open(cached_features_bias_file, 'r') as handle:
                self.bias_examples = json.load(handle)
            m = len(self.diag_examples)/len(self.bias_examples)
            for _ in range(int(m+1)):
                self.bias_examples += self.bias_examples[:]

            for i, ex in enumerate(self.diag_examples):
                self.examples.append([self.diag_examples[i], self.bias_examples[i]])

    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        return self.examples[item]

    @staticmethod
    def collate(examples):

        input_ids_bert_ctx = pad_sequence([torch.tensor(f[0]['bert_token_ctx'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_bert = pad_sequence([torch.tensor(f[0]['bert_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_gpt = pad_sequence([torch.tensor(f[0]['gpt2_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=gpt2_pad_token)
        token_lengths = torch.tensor( [[f[0]['bert_token_ctx_length'], f[0]['bert_token_length'], f[0]['gpt2_token_length']] for f in examples] , dtype=torch.long)

        input_ids_bert_bias = pad_sequence([torch.tensor(f[1]['bert_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=bert_pad_token)
        input_ids_gpt_bias = pad_sequence([torch.tensor(f[1]['gpt2_token'], dtype=torch.long) for f in examples], batch_first=True, padding_value=gpt2_pad_token)
        token_lengths_bias = torch.tensor( [[ f[1]['bert_token_length'], f[1]['gpt2_token_length']] for f in examples] , dtype=torch.long)

        return (input_ids_bert_ctx, input_ids_bert, input_ids_gpt, token_lengths, input_ids_bert_bias, input_ids_gpt_bias, token_lengths_bias)

    def _read_dialog_corpus_natural_split(self, fname, label, max_length, block_size, args):
        data = []
        labels = [] if label else None
        dropped = 0
        count = 0

        with open(fname) as fin:
            for line in fin:

                split_line_text = line
                split_line_text = split_line_text.strip()

                if len(split_line_text.split()) < 1:
                    dropped += 1
                    continue

                context_text, response_text = split_line_text.split('\t')

                if len(context_text.split()) > max_length:
                    tmp_context_text_list = context_text.split()
                    context_text = ' '.join(tmp_context_text_list[-max_length:])

                if len(response_text.split()) > max_length:
                    tmp_response_text_list = response_text.split()
                    response_text = ' '.join(tmp_response_text_list[-max_length:])

                tokenized_text_ctx = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(context_text))
                tokenized_text_ctx = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text_ctx)
                
                if len(tokenized_text_ctx)>block_size:
                    tokenized_text_ctx = tokenized_text_ctx[-block_size:]
                tokenized_text_ctx_length = len(tokenized_text_ctx) 

                tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(response_text))
                tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
                if len(tokenized_text0)>block_size:
                    tokenized_text0 = tokenized_text0[-block_size:]
                    
                tokenized_text0_length = len(tokenized_text0) 

                tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(response_text))
                tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1 = [self.gpt2_bos_token] + tokenized_text1 + [self.gpt2_eos_token]
                tokenized_text1_length = len(tokenized_text1)

                example = {
                    'bert_token_ctx': tokenized_text_ctx,
                    'bert_token_ctx_length':tokenized_text_ctx_length,
                    'bert_token': tokenized_text0,
                    'bert_token_length':tokenized_text0_length,
                    'gpt2_token':tokenized_text1,
                    'gpt2_token_length': tokenized_text1_length
                }
                self.diag_examples.append(example)
                count +=1

        return dropped, count



    def _read_corpus_natural_split(self, fname, label, max_length, block_size, args):
        data = []
        labels = [] if label else None
        dropped = 0
        count = 0

        with open(fname) as fin:
            for line in fin:

                split_line_text = line
                split_line_text = split_line_text.strip()

                if len(split_line_text.split()) < 1:
                    dropped += 1
                    continue

                if len(split_line_text.split()) > max_length:
                    tmp_split_line_text_list = split_line_text.split()
                    split_line_text = ' '.join(tmp_split_line_text_list[-max_length:])

                tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(split_line_text))
                tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
                if len(tokenized_text0)>block_size:
                    tokenized_text0 = tokenized_text0[-block_size:]
                    
                tokenized_text0_length = len(tokenized_text0) 

                tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(split_line_text))
                tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1 = [self.gpt2_bos_token] + tokenized_text1 + [self.gpt2_eos_token]
                tokenized_text1_length = len(tokenized_text1)

                
                example = {
                    'bert_token': tokenized_text0,
                    'bert_token_length':tokenized_text0_length,
                    'gpt2_token':tokenized_text1,
                    'gpt2_token_length': tokenized_text1_length
                }
                self.bias_examples.append(example)
                count +=1

        return dropped, count



class TextDataset_Split(Dataset):
    def __init__(self, tokenizer, args, file_path='train', text_split_mode='natural', block_size=512):
        assert os.path.isfile(file_path)
        directory, filename = os.path.split(file_path)
        cached_features_file = os.path.join(directory, f'cached_lm_gpt_{block_size}_{filename}')

        self.examples = []
        self.tokenizer = tokenizer
        self.pad_token_id=tokenizer.convert_tokens_to_ids([tokenizer.pad_token])[0]
        self.bos_token_id=tokenizer.convert_tokens_to_ids([tokenizer.bos_token])[0]
        self.eos_token_id=tokenizer.convert_tokens_to_ids([tokenizer.eos_token])[0]

        if args.dataset == 'Yelp':
            label_on = True
        else:
            label_on = False 
        
        if os.path.exists(cached_features_file):
            logger.info("Loading features from cached file %s", cached_features_file)
            with open(cached_features_file, 'rb') as handle:
                self.examples = pickle.load(handle)
        else:
            logger.info("Creating features from dataset file at %s", directory)

            if text_split_mode == 'block':
                self._read_corpus_block_split(fname=file_path, block_size = block_size)
            elif text_split_mode == 'natural': 
                self._read_corpus_natural_split(fname=file_path, label=label_on, max_length=block_size, block_size=block_size)
            else:
                print('Please specify the mode to split the raw text')

            logger.info("Saving features into cached file %s", cached_features_file)
            with open(cached_features_file, 'wb') as handle:
                pickle.dump(self.examples, handle, protocol=pickle.HIGHEST_PROTOCOL)

    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        tokenized_text1= torch.tensor(self.examples[item][0], dtype=torch.long)
        tokenized_text_lengths = torch.tensor([self.examples[item][1]], dtype=torch.long)
        return (tokenized_text1, tokenized_text_lengths)

    def _read_corpus_natural_split(self, fname, label, max_length, block_size):
        data = []
        labels = [] if label else None
        dropped = 0
        


        with open(fname) as fin:
            for line in fin:

                if label:
                    split_line = line.split('\t')
                    lb = split_line[0]
                    split_line_text = split_line[1]
                else:
                    split_line_text = line

                if len(split_line_text) < 1:
                    dropped += 1
                    continue

                if max_length:
                    if len(split_line_text.split()) > max_length:
                        dropped += 1
                        continue

                if label:
                    labels.append(lb)

                tokenized_text1 = self.tokenizer.convert_tokens_to_ids(self.tokenizer.tokenize(split_line_text))
                tokenized_text1 = self.tokenizer.add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1_length = len(tokenized_text1)
                
                tokenized_text1 = [self.bos_token_id] + tokenized_text1 + [self.eos_token_id]
                tokenized_text1 = tokenized_text1 + ([self.pad_token_id] *  (block_size - tokenized_text1_length - 2) ) # Pad up to the sequence length.
                assert len(tokenized_text1) == block_size

                self.examples.append([tokenized_text1, tokenized_text1_length])
                

                    

    def _read_corpus_block_split(self, fname, block_size):

        with open(fname, encoding="utf-8") as f:
            text = f.read()
        while len(text) >= block_size:  # Truncate in block of block_size

            tokenized_text1 = self.tokenizer.convert_tokens_to_ids(self.tokenizer.tokenize(text[:block_size]))
            tokenized_text1 = self.tokenizer.add_special_tokens_single_sentence(tokenized_text1)
            tokenized_text1_length = len(tokenized_text1)

            tokenized_text1 = [bos_token_id] + tokenized_text1 + [eos_token_id]
            tokenized_text1 = tokenized_text1 + ([pad_token_id] *  (block_size - tokenized_text1_length - 2) ) # Pad up to the sequence length.
            assert len(tokenized_text1) == block_size

            self.examples.append([tokenized_text1, tokenized_text1_length])
            text = text[block_size:]





class TextDataset_2Tokenizers_LCtrlG(Dataset):
    def __init__(self, tokenizers, args, file_path='train', text_split_mode='natural', block_size=512, create_new=0):
        print(file_path)
        assert os.path.isfile(file_path)
        directory, filename = os.path.split(file_path)
        cached_features_file = os.path.join(directory, f'cached_lm_gpt_bert_{block_size}_{filename}')

        self.examples = []
        self.tokenizers = tokenizers
        self.pad_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].pad_token])[0]
        self.bos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].bos_token])[0]
        self.eos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].eos_token])[0]

        if not create_new and os.path.exists(cached_features_file):
            logger.info("Loading features from cached file %s", cached_features_file)
            with open(cached_features_file, 'rb') as handle:
                self.examples = pickle.load(handle)
        else:
            logger.info("Creating features from dataset file at %s", directory)

            if text_split_mode == 'natural':
                if args.dataset == 'Yelp':
                    dropped = self._read_corpus_natural_split_yelp(fname=file_path, label=True, max_length=block_size, block_size=block_size)
                    logger.info("The number of dropped sentences is %d", dropped)
                elif args.dataset == 'yahoo':
                    pass
                else:
                    raise NotImplementedError
            else:
                raise ValueError('Please specify the mode to split the raw text')

            logger.info("Saving features into cached file %s", cached_features_file)
            with open(cached_features_file, 'wb') as handle:
                pickle.dump(self.examples, handle, protocol=pickle.HIGHEST_PROTOCOL)

    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        tokenized_text0= torch.tensor(self.examples[item][0], dtype=torch.long)
        tokenized_text1= torch.tensor(self.examples[item][2], dtype=torch.long)
        tokenized_text_lengths = torch.tensor([self.examples[item][1], self.examples[item][3]], dtype=torch.long)
        label = torch.tensor(self.examples[item][4], dtype=torch.long)
        return (tokenized_text0, tokenized_text1, tokenized_text_lengths, label)

    def get_labels(self):
        return ['0', '1']

    def _read_corpus_natural_split_yelp(self, fname, label, max_length, block_size):
        dropped = 0
        label_fname = fname.replace('.text', '.labels')

        with open(fname) as fin, open(label_fname) as lfin:
            for line, label_line in zip(fin, lfin):
                split_line_text = line
                lb = int(label_line)
                assert lb in [0, 1]   # binary sentiment in yelp dataset.

                if len(split_line_text) < 1:
                    dropped += 1
                    continue

                if max_length:
                    if len(split_line_text.split()) > max_length:
                        dropped += 1
                        continue
                tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(split_line_text))
                tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
                tokenized_text0_length = len(tokenized_text0)
                pad_token=self.tokenizers[0].convert_tokens_to_ids([self.tokenizers[0].pad_token])[0]
                if block_size > tokenized_text0_length:
                    tokenized_text0 = tokenized_text0 + ([pad_token] * (block_size - tokenized_text0_length)  ) # Pad up to the sequence length.
                else:
                    dropped += 1
                    continue
                assert len(tokenized_text0) == block_size
                tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(split_line_text))
                tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1 = [self.bos_token] + tokenized_text1 + [self.eos_token]
                tokenized_text1_length = len(tokenized_text1)
                if block_size > tokenized_text1_length:
                    tokenized_text1 = tokenized_text1 + ([self.pad_token] *  (block_size - tokenized_text1_length) ) # Pad up to the sequence length.
                else:
                    dropped += 1
                    continue
                assert len(tokenized_text1) == block_size

                self.examples.append([tokenized_text0, tokenized_text0_length, tokenized_text1, tokenized_text1_length, lb])

        return dropped


class TextDataset_2Tokenizers(Dataset):
    def __init__(self, tokenizers, args, file_path='train', text_split_mode='natural', block_size=512):
        assert os.path.isfile(file_path)
        directory, filename = os.path.split(file_path)
        cached_features_file = os.path.join(directory, f'cached_lm_gpt_bert_{block_size}_{filename}')

        self.examples = []
        self.tokenizers = tokenizers
        self.pad_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].pad_token])[0]
        self.bos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].bos_token])[0]
        self.eos_token=tokenizers[1].convert_tokens_to_ids([tokenizers[1].eos_token])[0]

        if args.dataset == 'Yelp':
            label_on = True
        else:
            label_on = False 

        if os.path.exists(cached_features_file):
            logger.info("Loading features from cached file %s", cached_features_file)
            with open(cached_features_file, 'rb') as handle:
                self.examples = pickle.load(handle)
        else:
            logger.info("Creating features from dataset file at %s", directory)

            if text_split_mode == 'block':
                self._read_corpus_block_split(fname=file_path, block_size = block_size)
            elif text_split_mode == 'natural': 
                dropped, count = self._read_corpus_natural_split(fname=file_path, label=label_on, max_length=block_size, block_size=block_size, args=args)
                logger.info("The number of dropped sentences is %d", dropped)
                logger.info("The number of used sentences is %d", count)
            else:
                print('Please specify the mode to split the raw text')

            logger.info("Saving features into cached file %s", cached_features_file)
            if args.use_philly:
                save_solid = False
                while not save_solid:
                    try:           
                        with open(cached_features_file, 'wb') as handle:
                            pickle.dump(self.examples, handle, protocol=pickle.HIGHEST_PROTOCOL)
                    except:
                        pass
            else:
                with open(cached_features_file, 'wb') as handle:
                    pickle.dump(self.examples, handle, protocol=pickle.HIGHEST_PROTOCOL)

    def __len__(self):
        return len(self.examples)

    def __getitem__(self, item):
        tokenized_text0= torch.tensor(self.examples[item][0], dtype=torch.long)
        tokenized_text1= torch.tensor(self.examples[item][2], dtype=torch.long)
        tokenized_text_lengths = torch.tensor([self.examples[item][1], self.examples[item][3]], dtype=torch.long)
        return (tokenized_text0, tokenized_text1, tokenized_text_lengths)

    def _read_corpus_natural_split(self, fname, label, max_length, block_size, args):
        data = []
        labels = [] if label else None
        dropped = 0
        count = 0

        with open(fname) as fin:
            for line in fin:

                if label:
                    split_line = line.split('\t')
                    lb = split_line[0]
                    split_line_text = split_line[1]
                else:
                    split_line_text = line

                if len(split_line_text.split()) < 1:
                    dropped += 1
                    continue

                if max_length:
                    if len(split_line_text.split()) > max_length:
                        dropped += 1
                        continue

                if label:
                    labels.append(lb)

                tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(split_line_text))
                tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
                tokenized_text0_length = len(tokenized_text0) 
                pad_token=self.tokenizers[0].convert_tokens_to_ids([self.tokenizers[0].pad_token])[0]
                if block_size>tokenized_text0_length:
                    tokenized_text0 = tokenized_text0 + ([pad_token] * (block_size - tokenized_text0_length)  ) # Pad up to the sequence length.
                else:
                    dropped += 1
                    continue   

                assert len(tokenized_text0) == block_size
                
                tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(split_line_text))
                tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
                tokenized_text1 = [self.bos_token] + tokenized_text1 + [self.eos_token]
                tokenized_text1_length = len(tokenized_text1)
                
                if block_size>tokenized_text1_length:
                    tokenized_text1 = tokenized_text1 + ([self.pad_token] *  (block_size - tokenized_text1_length) ) # Pad up to the sequence length.
                else:
                    dropped += 1
                    continue                 
                
                assert len(tokenized_text1) == block_size

                self.examples.append([tokenized_text0, tokenized_text0_length, tokenized_text1, tokenized_text1_length])

                count +=1

        return dropped, count

    def _read_corpus_block_split(self, fname, block_size):

        with open(fname, encoding="utf-8") as f:
            text = f.read()
        while len(text) >= block_size:  # Truncate in block of block_size

            tokenized_text0 = self.tokenizers[0].convert_tokens_to_ids(self.tokenizers[0].tokenize(text[:block_size]))
            tokenized_text0 = self.tokenizers[0].add_special_tokens_single_sentence(tokenized_text0)
            tokenized_text0_length = len(tokenized_text0) 
            pad_token=self.tokenizers[0].convert_tokens_to_ids([self.tokenizers[0].pad_token])[0]
            tokenized_text0 = tokenized_text0 + ([pad_token] * (block_size - tokenized_text0_length)  ) # Pad up to the sequence length.
            assert len(tokenized_text0) == block_size
            
            tokenized_text1 = self.tokenizers[1].convert_tokens_to_ids(self.tokenizers[1].tokenize(text[:block_size]))
            tokenized_text1 = self.tokenizers[1].add_special_tokens_single_sentence(tokenized_text1)
            tokenized_text1_length = len(tokenized_text1)

            
            tokenized_text1 = [bos_token] + tokenized_text1 + [eos_token]
            tokenized_text1 = tokenized_text1 + ([pad_token] *  (block_size - tokenized_text1_length - 2) ) # Pad up to the sequence length.
            assert len(tokenized_text1) == block_size

            self.examples.append([tokenized_text0, tokenized_text0_length, tokenized_text1, tokenized_text1_length])
            text = text[block_size:]


def frange_cycle_linear(n_iter, start=0.0, stop=1.0,  n_cycle=4, ratio=0.5):
    L = np.ones(n_iter) * stop
    period = n_iter/n_cycle
    step = (stop-start)/(period*ratio) # linear schedule

    for c in range(n_cycle):
        v, i = start, 0
        while v <= stop and (int(i+c*period) < n_iter):
            L[int(i+c*period)] = v
            v += step
            i += 1
    return L 

def frange_cycle_zero_linear(n_iter, start=0.0, stop=1.0,  n_cycle=4, ratio_increase=0.5, ratio_zero=0.3):
    L = np.ones(n_iter) * stop
    period = n_iter/n_cycle
    step = (stop-start)/(period*ratio_increase) # linear schedule

    for c in range(n_cycle):
        v, i = start, 0
        while v <= stop and (int(i+c*period) < n_iter):
            if i < period*ratio_zero:
                L[int(i+c*period)] = start
            else: 
                L[int(i+c*period)] = v
                v += step
            i += 1
    return L 


class uniform_initializer(object):
        def __init__(self, stdv):
            self.stdv = stdv
        def __call__(self, tensor):
            nn.init.uniform_(tensor, -self.stdv, self.stdv)


class xavier_normal_initializer(object):
    def __call__(self, tensor):
        nn.init.xavier_normal_(tensor)

def reconstruct(model, test_data_batch, vocab, strategy, fname):
    hyps = []
    refs = []
    with open(fname, "w") as fout:

        for batch_data in test_data_batch:
            decoded_batch = model.reconstruct(batch_data, strategy)

            source = [[vocab.id2word(id_.item()) for id_ in sent] for sent in batch_data]
            for j in range(len(batch_data)):
                ref = " ".join(source[j])
                hyp = " ".join(decoded_batch[j])
                fout.write("SOURCE: {}\n".format(ref))
                fout.write("RECON: {}\n\n".format(hyp))

                refs += [ref[len("<s>"): -len("</s>")]]
                if strategy == "beam":
                    hyps += [hyp[len("<s>"): -len("</s>")]]
                else:
                    hyps += [hyp[: -len("</s>")]]

    fname_ref = fname + ".ref"
    fname_hyp = fname + ".hyp"
    with open(fname_ref, "w") as f:
        f.write("\n".join(refs))
    with open(fname_hyp, "w") as f:
        f.write("\n".join(hyps))
    call_multi_bleu_perl("scripts/multi-bleu.perl", fname_hyp, fname_ref, verbose=True)




def calc_iwnll(model_vae, eval_dataloader, args, ns=20):

    eval_loss = 0.0
    report_kl_loss = report_rec_loss = report_loss = 0
    report_num_words = report_num_sents = 0

    for batch in tqdm(eval_dataloader, desc="Evaluating PPL"):
        x0, x1, x_lengths = batch

        max_len_values, _ = x_lengths.max(0)
        x0 = x0[:,:max_len_values[0]]
        x1 = x1[:,:max_len_values[1]]

        x0 = x0.to(args.device)
        x1 = x1.to(args.device)
        x_lengths = x_lengths.to(args.device)
        report_num_words += x_lengths[:,1].sum().item()
        report_num_sents += args.eval_batch_size

        with torch.no_grad():
            loss, loss_rc, loss_kl = model_vae.loss_iw(x0, x1, nsamples=100, ns=5)

        loss_rc = loss_rc.sum()
        loss_kl = loss_kl.sum()
        loss = loss.sum()

        report_rec_loss += loss_rc.item()
        report_kl_loss += loss_kl.item()
        report_loss += loss.item()
        
    test_loss = report_loss / report_num_sents
    
    elbo = (report_kl_loss - report_rec_loss) / report_num_sents
    nll  = - report_rec_loss / report_num_sents
    kl   = report_kl_loss / report_num_sents
    ppl  = np.exp(-report_loss / report_num_words)

    return ppl, elbo, nll, kl



def calc_rec(model_vae, eval_dataloader, args, ns=1):

    eval_loss = 0.0
    report_kl_loss = report_rec_loss = report_loss = 0
    report_num_words = report_num_sents = 0

    i = 0
    for batch in tqdm(eval_dataloader, desc="Evaluating PPL"):
        x0, x1, x_lengths = batch

        max_len_values, _ = x_lengths.max(0)
        x0 = x0[:,:max_len_values[0]]
        x1 = x1[:,:max_len_values[1]]

        x0 = x0.to(args.device)
        x1 = x1.to(args.device)
        x_lengths = x_lengths.to(args.device)
        report_num_words += x_lengths[:,1].sum().item()
        report_num_sents += args.eval_batch_size

        with torch.no_grad():
            loss, loss_rc, loss_kl = model_vae.loss_iw(x0, x1, nsamples=1, ns=1)

        loss_rc = loss_rc.sum()
        report_rec_loss += loss_rc.item()

        i += 1
        if i > 500:
            break

    nll_s  = - report_rec_loss / report_num_sents
    nll_w  = - report_rec_loss / report_num_words

    return nll_s, nll_w







def calc_mi(model_vae, test_data_batch, args):
    import math 
    from modules.utils import log_sum_exp

    mi = 0
    num_examples = 0

    mu_batch_list, logvar_batch_list = [], []
    neg_entropy = 0.
    for batch in tqdm(test_data_batch, desc="Evaluating MI, Stage 1"):

        x0, _, x_lengths = batch

        max_len_values, _ = x_lengths.max(0)
        x0 = x0[:,:max_len_values[0]]

        x0 = x0.to(args.device)

        with torch.no_grad():
            bert_fea = model_vae.encoder(x0)[1]
            mu, logvar = model_vae.encoder.linear(bert_fea).chunk(2, -1)

        x_batch, nz = mu.size()

        num_examples += x_batch

        neg_entropy += (-0.5 * nz * math.log(2 * math.pi)- 0.5 * (1 + logvar).sum(-1)).sum().item()
        mu_batch_list += [mu.cpu()]
        logvar_batch_list += [logvar.cpu()]


    neg_entropy = neg_entropy / num_examples

    num_examples = 0
    log_qz = 0.
    for i in tqdm(range(len(mu_batch_list)), desc="Evaluating MI, Stage 2"):
        mu, logvar = mu_batch_list[i].cuda(), logvar_batch_list[i].cuda()
        with torch.no_grad():
            z_samples = model_vae.reparameterize(mu, logvar, 1)

        z_samples = z_samples.view(-1, 1, nz)
        num_examples += z_samples.size(0)
        indices = np.arange(len(mu_batch_list))
        mu = torch.cat([mu_batch_list[_] for _ in indices], dim=0).cuda()
        logvar = torch.cat([logvar_batch_list[_] for _ in indices], dim=0).cuda()
        x_batch, nz = mu.size()

        mu, logvar = mu.unsqueeze(0), logvar.unsqueeze(0)
        var = logvar.exp()
        dev = z_samples - mu
        log_density = -0.5 * ((dev ** 2) / var).sum(dim=-1) - \
            0.5 * (nz * math.log(2 * math.pi) + logvar.sum(-1))
        log_qz += (log_sum_exp(log_density, dim=1) - math.log(x_batch)).sum(-1)

    log_qz /= num_examples
    mi = neg_entropy - log_qz

    return mi.item()





def calc_au(model_vae, eval_dataloader, args, delta=0.01):
    """compute the number of active units
    """
    cnt = 0
    for batch in tqdm(eval_dataloader, desc="Evaluating AU, Stage 1"):

        x0, _, x_lengths = batch
        max_len_values, _ = x_lengths.max(0)
        x0 = x0[:,:max_len_values[0]]
        x0 = x0.to(args.device)

        with torch.no_grad():
            bert_fea = model_vae.encoder(x0)[1]
            mean, logvar = model_vae.encoder.linear(bert_fea).chunk(2, -1)

        if cnt == 0:
            means_sum = mean.sum(dim=0, keepdim=True)
        else:
            means_sum = means_sum + mean.sum(dim=0, keepdim=True)
        cnt += mean.size(0)
    mean_mean = means_sum / cnt

    cnt = 0
    for batch in tqdm(eval_dataloader, desc="Evaluating AU, Stage 2"):

        x0, _, _ = batch
        x0 = x0.to(args.device)

        with torch.no_grad():
            bert_fea = model_vae.encoder(x0)[1]
            mean, _ = model_vae.encoder.linear(bert_fea).chunk(2, -1)

        if cnt == 0:
            var_sum = ((mean - mean_mean) ** 2).sum(dim=0)
        else:
            var_sum = var_sum + ((mean - mean_mean) ** 2).sum(dim=0)
        cnt += mean.size(0)
    au_var = var_sum / (cnt - 1)
    return (au_var >= delta).sum().item(), au_var


def sample_sentences(vae, vocab, device, num_sentences):
    global logging

    vae.eval()
    sampled_sents = []
    for i in range(num_sentences):
        z = vae.sample_from_prior(1)
        z = z.view(1,1,-1)
        start = vocab.word2id['<s>']
        START = torch.tensor([[start]])
        end = vocab.word2id['</s>']
        START = START.to(device)
        z = z.to(device)
        vae.eval()
        sentence = vae.decoder.sample_text(START, z, end, device)
        decoded_sentence = vocab.decode_sentence(sentence)
        sampled_sents.append(decoded_sentence)
    for i, sent in enumerate(sampled_sents):
        logging(i,":",' '.join(sent))



def visualize_latent(args, epoch, vae, device, test_data):
    nsamples = 1

    with open(os.path.join(args.exp_dir, f'synthetic_latent_{epoch}.txt'),'w') as f:
        test_data_batch, test_label_batch = test_data.create_data_batch_labels(batch_size=args.batch_size, device=device, batch_first=True)
        for i in range(len(test_data_batch)):
            batch_data = test_data_batch[i]
            batch_label = test_label_batch[i]
            batch_size, sent_len = batch_data.size()
            samples, _ = vae.encoder.encode(batch_data, nsamples)
            for i in range(batch_size):
                for j in range(nsamples):
                    sample = samples[i,j,:].cpu().detach().numpy().tolist()
                    f.write(batch_label[i] + '\t' + ' '.join([str(val) for val in sample]) + '\n')


def call_multi_bleu_perl(fname_bleu_script, fname_hyp, fname_ref, verbose=True):
    cmd = "perl %s %s < %s" % (fname_bleu_script, fname_ref, fname_hyp)
    popen = subprocess.Popen(cmd, stdout=subprocess.PIPE, \
        stderr=subprocess.PIPE, shell=True)
    popen.wait()
    try:
        bleu_result = popen.stdout.readline().strip().decode("utf-8")
        if verbose:
            print(bleu_result)
        bleu = float(bleu_result[7:bleu_result.index(',')])
        stderrs = popen.stderr.readlines()
        if len(stderrs) > 1:
            for line in stderrs:
                print(line.strip())
    except Exception as e:
        print(e)
        bleu = 0.
    return bleu

